Bridging Quantum Chemistry and MaxCut: Classical Performance Guarantees and Quantum Algorithms for the Hartree-Fock Method

In quantum chemistry, self-consistent field (SCF) algorithms define a nonlinear optimization problem, with both continuous and discrete components. In this work, we derive Hartree-Fock-inspired SCF algorithms that can be exactly written as a sequence of Quadratic Unconstrained Spin/Binary Optimization problems (QUSO/QUBO). We reformulate the optimization problem as a series of MaxCut graph problems, which can be efficiently solved using semi-definite programming techniques. This procedure provides performance guarantees at each SCF step, irrespective of the complexity of the optimization landscape. We numerically demonstrate the QUBO-SCF and MaxCut-SCF methods by studying the hydroxide anion OH- and molecular Nitrogen N2. The largest problem addressed in this study involves a system comprised of 220 qubits (equivalently, spin-orbitals). Our results show that QUBO-SCF and MaxCut-SCF suffer much less from internal instabilities compared with conventional SCF calculations. Additionally, we show that the new SCF algorithms can enhance single-reference methods, such as configuration interaction. Finally, we explore how quantum algorithms for optimization can be applied to the QUSO problems arising from the Hartree-Fock method. Four distinct hybrid-quantum classical approaches are introduced: GAS-SCF, QAOA-SCF, QA-SCF and DQI-SCF.

==> anc/chem_results/Gaussian-output1.txt <==
 Entering Gaussian System, Link 0=/share/apps/g16/g16
 Initial command:
 /share/apps/g16/l1.exe "/scratch/webmodemo/webmo-4350/1648330/Gau-3619652.inp" -scrdir="/scratch/webmodemo/webmo-4350/1648330/"
 Entering Link 1 = /share/apps/g16/l1.exe PID=   3619653.
  
 Copyright (c) 1988-2019, Gaussian, Inc.  All Rights Reserved.
  
 This is part of the Gaussian(R) 16 program.  It is based on
 the Gaussian(R) 09 system (copyright 2009, Gaussian, Inc.),
 the Gaussian(R) 03 system (copyright 2003, Gaussian, Inc.),
 the Gaussian(R) 98 system (copyright 1998, Gaussian, Inc.),
 the Gaussian(R) 94 system (copyright 1995, Gaussian, Inc.),
 the Gaussian 92(TM) system (copyright 1992, Gaussian, Inc.),
 the Gaussian 90(TM) system (copyright 1990, Gaussian, Inc.),
 the Gaussian 88(TM) system (copyright 1988, Gaussian, Inc.),
 the Gaussian 86(TM) system (copyright 1986, Carnegie Mellon
 University), and the Gaussian 82(TM) system (copyright 1983,
 Carnegie Mellon University). Gaussian is a federally registered
 trademark of Gaussian, Inc.
  
 This software contains proprietary and confidential information,
 including trade secrets, belonging to Gaussian, Inc.
  
 This software is provided under written license and may be
 used, copied, transmitted, or stored only in accord with that
 written license.
  
 The following legend is applicable only to US Government
 contracts under FAR:
  
                    RESTRICTED RIGHTS LEGEND
  
 Use, reproduction and disclosure by the US Government is
 subject to restrictions as set forth in subparagraphs (a)
 and (c) of the Commercial Computer Software - Restricted
 Rights clause in FAR 52.227-19.
  
 Gaussian, Inc.
 340 Quinnipiac St., Bldg. 40, Wallingford CT 06492
  
  
 ---------------------------------------------------------------
 Warning -- This program may not be used in any manner that
 competes with the business of Gaussian, Inc. or will provide
 assistance to any competitor of Gaussian, Inc.  The licensee
 of this program is prohibited from giving any competitor of
 Gaussian, Inc. access to this program.  By using this program,
 the user acknowledges that Gaussian, Inc. is engaged in the
 business of creating and licensing software in the field of
 computational chemistry and represents and warrants to the
 licensee that it is not a competitor of Gaussian, Inc. and that
 it will not use this program in any manner prohibited above.
 ---------------------------------------------------------------
  

 Cite this work as:
 Gaussian 16, Revision C.01,
 M. J. Frisch, G. W. Trucks, H. B. Schlegel, G. E. Scuseria, 
 M. A. Robb, J. R. Cheeseman, G. Scalmani, V. Barone, 
 G. A. Petersson, H. Nakatsuji, X. Li, M. Caricato, A. V. Marenich, 
 J. Bloino, B. G. Janesko, R. Gomperts, B. Mennucci, H. P. Hratchian, 
 J. V. Ortiz, A. F. Izmaylov, J. L. Sonnenberg, D. Williams-Young, 
 F. Ding, F. Lipparini, F. Egidi, J. Goings, B. Peng, A. Petrone, 
 T. Henderson, D. Ranasinghe, V. G. Zakrzewski, J. Gao, N. Rega, 
 G. Zheng, W. Liang, M. Hada, M. Ehara, K. Toyota, R. Fukuda, 
 J. Hasegawa, M. Ishida, T. Nakajima, Y. Honda, O. Kitao, H. Nakai, 
 T. Vreven, K. Throssell, J. A. Montgomery, Jr., J. E. Peralta, 
 F. Ogliaro, M. J. Bearpark, J. J. Heyd, E. N. Brothers, K. N. Kudin, 
 V. N. Staroverov, T. A. Keith, R. Kobayashi, J. Normand, 
 K. Raghavachari, A. P. Rendell, J. C. Burant, S. S. Iyengar, 
 J. Tomasi, M. Cossi, J. M. Millam, M. Klene, C. Adamo, R. Cammi, 
 J. W. Ochterski, R. L. Martin, K. Morokuma, O. Farkas, 
 J. B. Foresman, and D. J. Fox, Gaussian, Inc., Wallingford CT, 2019.
 
 ******************************************
 Gaussian 16:  ES64L-G16RevC.01  3-Jul-2019
                28-Feb-2025 
 ******************************************
 -----------------------
 #P RHF/6-31G stable=opt
 -----------------------
 1/38=1,172=1/1;
 2/12=2,17=6,18=5,40=1/2;
 3/5=1,6=6,11=2,25=1,30=1,116=1/1,2,3;
 4//1;
 5/5=2,38=5/2;
 6/7=2,8=2,9=2,10=2,28=1/1;
 8/6=1,10=90,11=11/1;
 9/8=-3,42=1,46=1/14;
 5/5=2,8=3,17=40,38=5/8(-2);
 6/7=2,8=2,9=2,10=2,28=1/1;
 99/5=1,9=1/99;
 Leave Link    1 at Fri Feb 28 17:04:36 2025, MaxMem=           0 cpu:               0.0 elap:               0.0
 (Enter /share/apps/g16/l101.exe)
 --
 HO
 --
 Symbolic Z-matrix:
 Charge = -1 Multiplicity = 1
 O                     0.        0.        0. 
 H                     0.        0.        3. 
 
 ITRead=  0  0
 MicOpt= -1 -1
 NAtoms=      2 NQM=        2 NQMF=       0 NMMI=      0 NMMIF=      0
                NMic=       0 NMicF=      0.
                    Isotopes and Nuclear Properties:
 (Nuclear quadrupole moments (NQMom) in fm**2, nuclear magnetic moments (NMagM)
  in nuclear magnetons)

  Atom         1           2
 IAtWgt=          16           1
 AtmWgt=  15.9949146   1.0078250
 NucSpn=           0           1
 AtZEff=  -0.0000000  -0.0000000
 NQMom=    0.0000000   0.0000000
 NMagM=    0.0000000   2.7928460
 AtZNuc=   8.0000000   1.0000000
 Leave Link  101 at Fri Feb 28 17:04:36 2025, MaxMem=   104857600 cpu:               0.1 elap:               0.1
 (Enter /share/apps/g16/l202.exe)
                          Input orientation:                          
 ---------------------------------------------------------------------
 Center     Atomic      Atomic             Coordinates (Angstroms)
 Number     Number       Type             X           Y           Z
 ---------------------------------------------------------------------
      1          8           0        0.000000    0.000000    0.000000
      2          1           0        0.000000    0.000000    3.000000
 ---------------------------------------------------------------------
 Stoichiometry    HO(1-)
 Framework group  C*V[C*(HO)]
 Deg. of freedom     1
 Full point group                 C*V     NOp   4
 Largest Abelian subgroup         C2V     NOp   4
 Largest concise Abelian subgroup C1      NOp   1
                         Standard orientation:                         
 ---------------------------------------------------------------------
 Center     Atomic      Atomic             Coordinates (Angstroms)
 Number     Number       Type             X           Y           Z
 ---------------------------------------------------------------------
      1          8           0        0.000000    0.000000    0.333333
      2          1           0        0.000000    0.000000   -2.666667
 ---------------------------------------------------------------------
 Rotational constants (GHZ):           0.0000000          59.2279261          59.2279261
 Leave Link  202 at Fri Feb 28 17:04:36 2025, MaxMem=   104857600 cpu:               0.0 elap:               0.0
 (Enter /share/apps/g16/l301.exe)
 Standard basis: 6-31G (6D, 7F)
 Ernie: Thresh=  0.10000D-02 Tol=  0.10000D-05 Strict=F.
 There are     7 symmetry adapted cartesian basis functions of A1  symmetry.
 There are     0 symmetry adapted cartesian basis functions of A2  symmetry.
 There are     2 symmetry adapted cartesian basis functions of B1  symmetry.
 There are     2 symmetry adapted cartesian basis functions of B2  symmetry.
 There are     7 symmetry adapted basis functions of A1  symmetry.
 There are     0 symmetry adapted basis functions of A2  symmetry.
 There are     2 symmetry adapted basis functions of B1  symmetry.
 There are     2 symmetry adapted basis functions of B2  symmetry.
    11 basis functions,    26 primitive gaussians,    11 cartesian basis functions
     5 alpha electrons        5 beta electrons
       nuclear repulsion energy         1.4111392291 Hartrees.
 IExCor=    0 DFT=F Ex=HF Corr=None ExCW=0 ScaHFX=  1.000000
 ScaDFX=  1.000000  1.000000  1.000000  1.000000 ScalE2=  1.000000  1.000000
 IRadAn=      5 IRanWt=     -1 IRanGd=            0 ICorTp=0 IEmpDi=  4
 NAtoms=    2 NActive=    2 NUniq=    2 SFac= 1.00D+00 NAtFMM=   60 NAOKFM=F Big=F
 Integral buffers will be    131072 words long.
 Raffenetti 2 integral format.
 Two-electron integral symmetry is turned on.
 Leave Link  301 at Fri Feb 28 17:04:36 2025, MaxMem=   104857600 cpu:               0.1 elap:               0.1
 (Enter /share/apps/g16/l302.exe)
 NPDir=0 NMtPBC=     1 NCelOv=     1 NCel=       1 NClECP=     1 NCelD=      1
         NCelK=      1 NCelE2=     1 NClLst=     1 CellRange=     0.0.
 One-electron integrals computed using PRISM.
 One-electron integral symmetry used in STVInt
 NBasis=    11 RedAO= T EigKep=  2.31D-01  NBF=     7     0     2     2
 NBsUse=    11 1.00D-06 EigRej= -1.00D+00 NBFU=     7     0     2     2
 Leave Link  302 at Fri Feb 28 17:04:36 2025, MaxMem=   104857600 cpu:               0.1 elap:               0.1
 (Enter /share/apps/g16/l303.exe)
 DipDrv:  MaxL=1.
 Leave Link  303 at Fri Feb 28 17:04:36 2025, MaxMem=   104857600 cpu:               0.0 elap:               0.0
 (Enter /share/apps/g16/l401.exe)
 ExpMin= 1.61D-01 ExpMax= 5.48D+03 ExpMxC= 8.25D+02 IAcc=3 IRadAn=         5 AccDes= 0.00D+00
 Harris functional with IExCor=  205 and IRadAn=       5 diagonalized for initial guess.
 HarFok:  IExCor=  205 AccDes= 0.00D+00 IRadAn=         5 IDoV= 1 UseB2=F ITyADJ=14
 ICtDFT=  3500011 ScaDFX=  1.000000  1.000000  1.000000  1.000000
 FoFCou: FMM=F IPFlag=           0 FMFlag=      100000 FMFlg1=           0
         NFxFlg=           0 DoJE=T BraDBF=F KetDBF=T FulRan=T
         wScrn=  0.000000 ICntrl=       500 IOpCl=  0 I1Cent=   200000004 NGrid=           0
         NMat0=    1 NMatS0=      1 NMatT0=    0 NMatD0=    1 NMtDS0=    0 NMtDT0=    0
 Petite list used in FoFCou.
 Harris En= -75.4682041473286    
 JPrj=0 DoOrth=F DoCkMO=F.
 Initial guess orbital symmetries:
       Occupied  (SG) (SG) (SG) (PI) (PI)
       Virtual   (SG) (SG) (PI) (PI) (SG) (SG)
 The electronic state of the initial guess is 1-SG.
 Leave Link  401 at Fri Feb 28 17:04:36 2025, MaxMem=   104857600 cpu:               0.1 elap:               0.1
 (Enter /share/apps/g16/l502.exe)
 Keep R1 ints in memory in symmetry-blocked form, NReq=806451.
 FoFCou: FMM=F IPFlag=           0 FMFlag=           0 FMFlg1=           0
         NFxFlg=           0 DoJE=F BraDBF=F KetDBF=F FulRan=T
         wScrn=  0.000000 ICntrl=       600 IOpCl=  0 I1Cent=           0 NGrid=           0
         NMat0=    1 NMatS0=     66 NMatT0=    0 NMatD0=    1 NMtDS0=    0 NMtDT0=    0
 Petite list used in FoFCou.
 Closed shell SCF:
 Using DIIS extrapolation, IDIIS=  1040.
 NGot=   104857600 LenX=   104854783 LenY=   104853901
 Requested convergence on RMS density matrix=1.00D-08 within 128 cycles.
 Requested convergence on MAX density matrix=1.00D-06.
 Requested convergence on             energy=1.00D-06.
 No special actions if energy rises.

 Cycle   1  Pass 1  IDiag  1:
 E= -74.2240068700469    
 DIIS: error= 1.74D-01 at cycle   1 NSaved=   1.
 NSaved= 1 IEnMin= 1 EnMin= -74.2240068700469     IErMin= 1 ErrMin= 1.74D-01
 ErrMax= 1.74D-01  0.00D+00 EMaxC= 1.00D-01 BMatC= 4.61D-01 BMatP= 4.61D-01
 IDIUse=3 WtCom= 0.00D+00 WtEn= 1.00D+00
 Coeff-Com:  0.100D+01
 Coeff-En:   0.100D+01
 Coeff:      0.100D+01
 Gap=     0.000 Goal=   None    Shift=    0.000
 GapD=    0.000 DampG=0.250 DampE=0.250 DampFc=0.2500 IDamp=-1.
 Damping current iteration by 2.50D-01
 RMSDP=1.01D-01 MaxDP=4.66D-01              OVMax= 0.00D+00

 Cycle   2  Pass 1  IDiag  1:
 E= -74.5848609233226     Delta-E=       -0.360854053276 Rises=F Damp=T
 DIIS: error= 8.84D-02 at cycle   2 NSaved=   2.
 NSaved= 2 IEnMin= 2 EnMin= -74.5848609233226     IErMin= 2 ErrMin= 8.84D-02
 ErrMax= 8.84D-02  0.00D+00 EMaxC= 1.00D-01 BMatC= 9.21D-02 BMatP= 4.61D-01
 IDIUse=3 WtCom= 1.16D-01 WtEn= 8.84D-01
 Coeff-Com: -0.730D+00 0.173D+01
 Coeff-En:   0.000D+00 0.100D+01
 Coeff:     -0.843D-01 0.108D+01
 Gap=     0.113 Goal=   None    Shift=    0.000
 RMSDP=6.82D-02 MaxDP=4.01D-01 DE=-3.61D-01 OVMax= 0.00D+00

 Cycle   3  Pass 1  IDiag  1:
 E= -74.8136193092228     Delta-E=       -0.228758385900 Rises=F Damp=F
 DIIS: error= 1.63D-01 at cycle   3 NSaved=   3.
 NSaved= 3 IEnMin= 3 EnMin= -74.8136193092228     IErMin= 2 ErrMin= 8.84D-02
 ErrMax= 1.63D-01  0.00D+00 EMaxC= 1.00D-01 BMatC= 2.93D-01 BMatP= 9.21D-02
 IDIUse=2 WtCom= 0.00D+00 WtEn= 1.00D+00
 EnCoef did   100 forward-backward iterations
 Coeff-En:   0.252D+00 0.850D-02 0.739D+00
 Coeff:      0.252D+00 0.850D-02 0.739D+00
 Gap=     0.365 Goal=   None    Shift=    0.000
 RMSDP=3.22D-02 MaxDP=1.47D-01 DE=-2.29D-01 OVMax= 0.00D+00

 Cycle   4  Pass 1  IDiag  1:
 E= -75.0627166350372     Delta-E=       -0.249097325814 Rises=F Damp=F
 DIIS: error= 3.05D-02 at cycle   4 NSaved=   4.
 NSaved= 4 IEnMin= 4 EnMin= -75.0627166350372     IErMin= 4 ErrMin= 3.05D-02
 ErrMax= 3.05D-02  0.00D+00 EMaxC= 1.00D-01 BMatC= 9.74D-03 BMatP= 9.21D-02
 IDIUse=3 WtCom= 6.95D-01 WtEn= 3.05D-01
 Coeff-Com: -0.307D+00 0.579D+00-0.254D+00 0.982D+00
 Coeff-En:   0.000D+00 0.000D+00 0.000D+00 0.100D+01
 Coeff:     -0.214D+00 0.403D+00-0.177D+00 0.988D+00
 Gap=     0.124 Goal=   None    Shift=    0.000
 RMSDP=5.62D-03 MaxDP=3.93D-02 DE=-2.49D-01 OVMax= 0.00D+00

 Cycle   5  Pass 1  IDiag  1:
 E= -75.0708033929002     Delta-E=       -0.008086757863 Rises=F Damp=F
 DIIS: error= 1.51D-02 at cycle   5 NSaved=   5.
 NSaved= 5 IEnMin= 5 EnMin= -75.0708033929002     IErMin= 5 ErrMin= 1.51D-02
 ErrMax= 1.51D-02  0.00D+00 EMaxC= 1.00D-01 BMatC= 2.26D-03 BMatP= 9.74D-03
 IDIUse=3 WtCom= 8.49D-01 WtEn= 1.51D-01
 Coeff-Com: -0.935D-02 0.187D-01-0.671D-01-0.305D+00 0.136D+01
 Coeff-En:   0.000D+00 0.000D+00 0.000D+00 0.000D+00 0.100D+01
 Coeff:     -0.794D-02 0.159D-01-0.570D-01-0.259D+00 0.131D+01
 Gap=     0.118 Goal=   None    Shift=    0.000
 RMSDP=3.98D-03 MaxDP=1.97D-02 DE=-8.09D-03 OVMax= 0.00D+00

 Cycle   6  Pass 1  IDiag  1:
 E= -75.0729984558983     Delta-E=       -0.002195062998 Rises=F Damp=F
 DIIS: error= 5.30D-04 at cycle   6 NSaved=   6.
 NSaved= 6 IEnMin= 6 EnMin= -75.0729984558983     IErMin= 6 ErrMin= 5.30D-04
 ErrMax= 5.30D-04  0.00D+00 EMaxC= 1.00D-01 BMatC= 2.69D-06 BMatP= 2.26D-03
 IDIUse=3 WtCom= 9.95D-01 WtEn= 5.30D-03
 Coeff-Com:  0.276D-03-0.470D-03 0.137D-01-0.337D-02-0.171D+00 0.116D+01
 Coeff-En:   0.000D+00 0.000D+00 0.000D+00 0.000D+00 0.000D+00 0.100D+01
 Coeff:      0.275D-03-0.468D-03 0.136D-01-0.336D-02-0.171D+00 0.116D+01
 Gap=     0.120 Goal=   None    Shift=    0.000
 RMSDP=2.20D-04 MaxDP=1.17D-03 DE=-2.20D-03 OVMax= 0.00D+00

 Cycle   7  Pass 1  IDiag  1:
 E= -75.0730022673929     Delta-E=       -0.000003811495 Rises=F Damp=F
 DIIS: error= 7.97D-05 at cycle   7 NSaved=   7.
 NSaved= 7 IEnMin= 7 EnMin= -75.0730022673929     IErMin= 7 ErrMin= 7.97D-05
 ErrMax= 7.97D-05  0.00D+00 EMaxC= 1.00D-01 BMatC= 4.46D-08 BMatP= 2.69D-06
 IDIUse=1 WtCom= 1.00D+00 WtEn= 0.00D+00
 Coeff-Com:  0.351D-03-0.730D-03-0.256D-02 0.477D-02 0.308D-01-0.352D+00
 Coeff-Com:  0.132D+01
 Coeff:      0.351D-03-0.730D-03-0.256D-02 0.477D-02 0.308D-01-0.352D+00
 Coeff:      0.132D+01
 Gap=     0.120 Goal=   None    Shift=    0.000
 RMSDP=2.34D-05 MaxDP=1.01D-04 DE=-3.81D-06 OVMax= 0.00D+00

 Cycle   8  Pass 1  IDiag  1:
 E= -75.0730023193687     Delta-E=       -0.000000051976 Rises=F Damp=F
 DIIS: error= 3.44D-05 at cycle   8 NSaved=   8.
 NSaved= 8 IEnMin= 8 EnMin= -75.0730023193687     IErMin= 8 ErrMin= 3.44D-05
 ErrMax= 3.44D-05  0.00D+00 EMaxC= 1.00D-01 BMatC= 9.89D-09 BMatP= 4.46D-08
 IDIUse=1 WtCom= 1.00D+00 WtEn= 0.00D+00
 Coeff-Com: -0.776D-04 0.162D-03 0.451D-03-0.213D-02-0.680D-03 0.710D-01
 Coeff-Com: -0.352D+00 0.128D+01
 Coeff:     -0.776D-04 0.162D-03 0.451D-03-0.213D-02-0.680D-03 0.710D-01
 Coeff:     -0.352D+00 0.128D+01
 Gap=     0.120 Goal=   None    Shift=    0.000
 RMSDP=9.88D-06 MaxDP=5.40D-05 DE=-5.20D-08 OVMax= 0.00D+00

 Cycle   9  Pass 1  IDiag  1:
 E= -75.0730023282843     Delta-E=       -0.000000008916 Rises=F Damp=F
 DIIS: error= 7.62D-06 at cycle   9 NSaved=   9.
 NSaved= 9 IEnMin= 9 EnMin= -75.0730023282843     IErMin= 9 ErrMin= 7.62D-06
 ErrMax= 7.62D-06  0.00D+00 EMaxC= 1.00D-01 BMatC= 5.32D-10 BMatP= 9.89D-09
 IDIUse=1 WtCom= 1.00D+00 WtEn= 0.00D+00
 Coeff-Com:  0.590D-05-0.130D-04-0.302D-04 0.599D-03-0.182D-02-0.644D-02
 Coeff-Com:  0.528D-01-0.299D+00 0.125D+01
 Coeff:      0.590D-05-0.130D-04-0.302D-04 0.599D-03-0.182D-02-0.644D-02
 Coeff:      0.528D-01-0.299D+00 0.125D+01
 Gap=     0.120 Goal=   None    Shift=    0.000
 RMSDP=2.01D-06 MaxDP=1.11D-05 DE=-8.92D-09 OVMax= 0.00D+00

 Cycle  10  Pass 1  IDiag  1:
 E= -75.0730023287685     Delta-E=       -0.000000000484 Rises=F Damp=F
 DIIS: error= 6.34D-07 at cycle  10 NSaved=  10.
 NSaved=10 IEnMin=10 EnMin= -75.0730023287685     IErMin=10 ErrMin= 6.34D-07
 ErrMax= 6.34D-07  0.00D+00 EMaxC= 1.00D-01 BMatC= 4.51D-12 BMatP= 5.32D-10
 IDIUse=1 WtCom= 1.00D+00 WtEn= 0.00D+00
 Coeff-Com: -0.745D-06 0.150D-05 0.111D-05-0.108D-03 0.433D-03 0.516D-03
 Coeff-Com: -0.732D-02 0.446D-01-0.235D+00 0.120D+01
 Coeff:     -0.745D-06 0.150D-05 0.111D-05-0.108D-03 0.433D-03 0.516D-03
 Coeff:     -0.732D-02 0.446D-01-0.235D+00 0.120D+01
 Gap=     0.120 Goal=   None    Shift=    0.000
 RMSDP=1.87D-07 MaxDP=8.66D-07 DE=-4.84D-10 OVMax= 0.00D+00

 Cycle  11  Pass 1  IDiag  1:
 E= -75.0730023287725     Delta-E=       -0.000000000004 Rises=F Damp=F
 DIIS: error= 6.69D-08 at cycle  11 NSaved=  11.
 NSaved=11 IEnMin=11 EnMin= -75.0730023287725     IErMin=11 ErrMin= 6.69D-08
 ErrMax= 6.69D-08  0.00D+00 EMaxC= 1.00D-01 BMatC= 4.60D-14 BMatP= 4.51D-12
 IDIUse=1 WtCom= 1.00D+00 WtEn= 0.00D+00
 Coeff-Com:  0.471D-08-0.216D-08 0.260D-06 0.150D-04-0.716D-04-0.729D-05
 Coeff-Com:  0.841D-03-0.564D-02 0.319D-01-0.188D+00 0.116D+01
 Coeff:      0.471D-08-0.216D-08 0.260D-06 0.150D-04-0.716D-04-0.729D-05
 Coeff:      0.841D-03-0.564D-02 0.319D-01-0.188D+00 0.116D+01
 Gap=     0.120 Goal=   None    Shift=    0.000
 RMSDP=1.74D-08 MaxDP=8.39D-08 DE=-4.09D-12 OVMax= 0.00D+00

 Cycle  12  Pass 1  IDiag  1:
 E= -75.0730023287726     Delta-E=       -0.000000000000 Rises=F Damp=F
 DIIS: error= 4.67D-10 at cycle  12 NSaved=  12.
 NSaved=12 IEnMin=12 EnMin= -75.0730023287726     IErMin=12 ErrMin= 4.67D-10
 ErrMax= 4.67D-10  0.00D+00 EMaxC= 1.00D-01 BMatC= 2.49D-18 BMatP= 4.60D-14
 IDIUse=1 WtCom= 1.00D+00 WtEn= 0.00D+00
 Coeff-Com: -0.657D-08 0.129D-07-0.235D-07-0.854D-06 0.465D-05-0.971D-06
 Coeff-Com: -0.523D-04 0.339D-03-0.181D-02 0.108D-01-0.161D+00 0.115D+01
 Coeff:     -0.657D-08 0.129D-07-0.235D-07-0.854D-06 0.465D-05-0.971D-06
 Coeff:     -0.523D-04 0.339D-03-0.181D-02 0.108D-01-0.161D+00 0.115D+01
 Gap=     0.120 Goal=   None    Shift=    0.000
 RMSDP=3.19D-10 MaxDP=2.17D-09 DE=-2.84D-14 OVMax= 0.00D+00

 SCF Done:  E(RHF) =  -75.0730023288     A.U. after   12 cycles
            NFock= 12  Conv=0.32D-09     -V/T= 1.9977
 KE= 7.524870137929D+01 PE=-1.835359681337D+02 EE= 3.180312519650D+01
 Leave Link  502 at Fri Feb 28 17:04:36 2025, MaxMem=   104857600 cpu:               0.1 elap:               0.1
 (Enter /share/apps/g16/l601.exe)
 Copying SCF densities to generalized density rwf, IOpCl= 0 IROHF=0.

 **********************************************************************

            Population analysis using the SCF Density.

 **********************************************************************

 Orbital symmetries:
       Occupied  (SG) (SG) (?A) (SG) (SG)
       Virtual   (?A) (SG) (?A) (?A) (SG) (SG)
 Unable to determine electronic state:  an orbital has unidentified symmetry.
 Alpha  occ. eigenvalues --  -20.52929  -1.07535  -0.39971  -0.39563   0.05947
 Alpha virt. eigenvalues --    0.17984   1.27285   1.27845   1.32961   1.35686
 Alpha virt. eigenvalues --    1.54847
          Condensed to atoms (all electrons):
               1          2
     1  O    8.003681  -0.001059
     2  H   -0.001059   1.998437
 Mulliken charges:
               1
     1  O   -0.002622
     2  H   -0.997378
 Sum of Mulliken charges =  -1.00000
 Mulliken charges with hydrogens summed into heavy atoms:
               1
     1  O   -1.000000
 Electronic spatial extent (au):  <R**2>=             72.4144
 Charge=             -1.0000 electrons
 Dipole moment (field-independent basis, Debye):
    X=              0.0000    Y=              0.0000    Z=             12.7265  Tot=             12.7265
 Quadrupole moment (field-independent basis, Debye-Ang):
   XX=             -8.9943   YY=             -6.8775   ZZ=            -43.1024
   XY=              0.0000   XZ=              0.0000   YZ=              0.0000
 Traceless Quadrupole moment (field-independent basis, Debye-Ang):
   XX=             10.6638   YY=             12.7805   ZZ=            -23.4443
   XY=              0.0000   XZ=              0.0000   YZ=              0.0000
 Octapole moment (field-independent basis, Debye-Ang**2):
  XXX=              0.0000  YYY=              0.0000  ZZZ=            111.4816  XYY=              0.0000
  XXY=              0.0000  XXZ=              6.8461  XZZ=              0.0000  YZZ=              0.0000
  YYZ=              7.5517  XYZ=              0.0000
 Hexadecapole moment (field-independent basis, Debye-Ang**3):
 XXXX=             -7.9952 YYYY=             -5.7843 ZZZZ=           -394.6725 XXXY=              0.0000
 XXXZ=              0.0000 YYYX=              0.0000 YYYZ=              0.0000 ZZZX=              0.0000
 ZZZY=              0.0000 XXYY=             -2.2966 XXZZ=            -26.6957 YYZZ=            -26.0920
 XXYZ=              0.0000 YYXZ=              0.0000 ZZXY=              0.0000
 N-N= 1.411139229120D+00 E-N=-1.835359681261D+02  KE= 7.524870137929D+01
 Symmetry A1   KE= 7.029956975393D+01
 Symmetry A2   KE= 0.000000000000D+00
 Symmetry B1   KE= 4.949131625362D+00
 Symmetry B2   KE= 3.711254285409D-32
 No NMR shielding tensors so no spin-rotation constants.
 Leave Link  601 at Fri Feb 28 17:04:37 2025, MaxMem=   104857600 cpu:               0.1 elap:               0.1
 (Enter /share/apps/g16/l801.exe)
 Range of M.O.s used for correlation:     1    11
 NBasis=    11 NAE=     5 NBE=     5 NFC=     0 NFV=     0
 NROrb=     11 NOA=     5 NOB=     5 NVA=     6 NVB=     6
 Leave Link  801 at Fri Feb 28 17:04:37 2025, MaxMem=   104857600 cpu:               0.0 elap:               0.0
 (Enter /share/apps/g16/l914.exe)
 RHF ground state
 Doing stability rather than CIS.
 Keep R1 and R2 ints in memory in symmetry-blocked form, NReq=806791.
 FoFCou: FMM=F IPFlag=           0 FMFlag=           0 FMFlg1=           0
         NFxFlg=           0 DoJE=F BraDBF=F KetDBF=F FulRan=T
         wScrn=  0.000000 ICntrl=       600 IOpCl=  0 I1Cent=           0 NGrid=           0
         NMat0=    1 NMatS0=     66 NMatT0=    0 NMatD0=    1 NMtDS0=    0 NMtDT0=    0
 Petite list used in FoFCou.
 MDV=   104857600 DFT=F DoStab=T Mixed=F DoRPA=F DoScal=F NonHer=F
 Making orbital integer symmetry assigments:
 Orbital symmetries:
       Occupied  (SG) (SG) (?A) (SG) (SG)
       Virtual   (?A) (SG) (?A) (?A) (SG) (SG)
    24 initial guesses have been made.
 Convergence on wavefunction:    0.001000000000000
 Davidson Disk Diagonalization:  ConvIn= 1.00D-03 SkipCon=T Conv= 1.00D-03.
 Max sub-space:   120 roots to seek:    24 dimension of matrix:           60
 Iteration     1 Dimension    24 NMult     0 NNew     24
 CISAX will form    24 AO SS matrices at one time.
 NMat=    24 NSing=    12 JSym2X= 2.
 New state      1 was old state      4
 Excitation Energies [eV] at current iteration:
 Root      1 :    -4.735325863157698
 Root      2 :    -4.401435282961556
 Root      3 :    -1.642275588104259
 Root      4 :    -1.340446660132528
 Root      5 :     0.041539647157102
 Root      6 :     0.062018075557526
 Root      7 :     9.426139604874127
 Root      8 :    22.842825700349803
 Root      9 :    25.064431882203777
 Root     10 :    25.069820370884404
 Root     11 :    26.792938685276070
 Root     12 :    27.741783512102216
 Root     13 :    28.133834883833554
 Root     14 :    28.163174246903338
 Root     15 :    28.534725141724792
 Root     16 :    29.078883755708564
 Root     17 :    29.085474593607088
 Root     18 :    29.833866721874038
 Root     19 :    29.858121007451174
 Root     20 :    30.522203421989065
 Root     21 :    30.808412784712790
 Root     22 :    32.858396858942029
 Root     23 :    33.021401257229030
 Root     24 :    51.829481629847628
 Iteration     2 Dimension    48 NMult    24 NNew     24
 CISAX will form    24 AO SS matrices at one time.
 NMat=    24 NSing=    12 JSym2X= 2.
 Root      1 not converged, maximum delta is    0.003605635475016
 Excitation Energies [eV] at current iteration:
 Root      1 :    -4.736798748449897   Change is   -0.001472885292199
 Root      2 :    -4.401621419412515   Change is   -0.000186136450959
 Root      3 :    -1.643809423854089   Change is   -0.001533835749829
 Root      4 :    -1.342346304024628   Change is   -0.001899643892100
 Root      5 :    -0.000000048594743   Change is   -0.041539695751845
 Root      6 :     0.022204364706905   Change is   -0.039813710850622
 Root      7 :     9.378325253963293   Change is   -0.047814350910835
 Root      8 :    18.727197917958129   Change is   -9.014585594144087
 Root      9 :    21.489684941076014   Change is   -1.353140759273786
 Root     10 :    25.013182355923878   Change is   -0.056638014960527
 Root     11 :    25.028894882591434   Change is   -0.035536999612344
 Root     12 :    26.309942130860009   Change is   -0.482996554416063
 Root     13 :    28.081386187958497   Change is   -0.081788058944841
 Root     14 :    28.110935477003071   Change is   -0.022899406830481
 Root     15 :    28.148674670095549   Change is   -0.386050471629244
 Root     16 :    28.746339610790628   Change is   -4.112057248151404
 Root     17 :    29.002003524596070   Change is   -0.076880231112493
 Root     18 :    29.069387412336269   Change is   -0.016087181270818
 Root     19 :    29.136630990000231   Change is   -1.385572431988834
 Root     20 :    29.234171727037403   Change is   -0.599694994836633
 Root     21 :    29.728800281961494   Change is   -0.129320725489682
 Root     22 :    30.672722833663311   Change is   -0.135689951049477
 Root     23 :    31.657532618728453
 Root     24 :    31.661935996555034
 Convergence achieved on expansion vectors.
 ***********************************************************************
 Stability analysis using <AA,BB:AA,BB> singles matrix:
 ***********************************************************************
 1PDM for each excited state written to RWF  633
 Ground to excited state transition densities written to RWF  633

 Eigenvectors of the stability matrix:
 
 Excited state symmetry could not be determined.
 Eigenvector   1:      Triplet-?Sym  Eigenvalue=-0.1740742  <S**2>=2.000
       4 ->  6         0.67937
       4 ->  9         0.12170
       5 ->  6         0.15286
 
 Excited state symmetry could not be determined.
 Eigenvector   2:      Triplet-?Sym  Eigenvalue=-0.1617566  <S**2>=2.000
       3 ->  6         0.69640
       3 ->  9         0.12260
 
 Excited state symmetry could not be determined.
 Eigenvector   3:      Singlet-?Sym  Eigenvalue=-0.0604089  <S**2>=0.000
       4 ->  6         0.22166
       5 ->  6         0.67062
 
 Excited state symmetry could not be determined.
 Eigenvector   4:      Triplet-?Sym  Eigenvalue=-0.0493303  <S**2>=2.000
       4 ->  6        -0.15173
       5 ->  6         0.69013
 
 Excited state symmetry could not be determined.
 Eigenvector   5:      Singlet-?Sym  Eigenvalue=-0.0000000  <S**2>=0.000
       3 ->  6         0.70061
 
 Excited state symmetry could not be determined.
 Eigenvector   6:      Singlet-?Sym  Eigenvalue= 0.0008160  <S**2>=0.000
       4 ->  6         0.66454
       5 ->  6        -0.22418
 The wavefunction has an RHF -> UHF instability.
 Leave Link  914 at Fri Feb 28 17:04:37 2025, MaxMem=   104857600 cpu:               0.1 elap:               0.1
 (Enter /share/apps/g16/l508.exe)
 Keep R1 and R2 ints in memory in symmetry-blocked form, NReq=806851.
 FoFCou: FMM=F IPFlag=           0 FMFlag=           0 FMFlg1=           0
         NFxFlg=           0 DoJE=F BraDBF=F KetDBF=F FulRan=T
         wScrn=  0.000000 ICntrl=       600 IOpCl=  0 I1Cent=           0 NGrid=           0
         NMat0=    1 NMatS0=     66 NMatT0=    0 NMatD0=    1 NMtDS0=    0 NMtDT0=    0
 Petite list used in FoFCou.
 Tight linear equation convergence will be used.
 UHF wavefunction.
 Quadratic Convergence SCF Method.
 Line search only if initial step raises energy.
 Perform preliminary linear searches along instability eigenvector.
     ILin= 1 X=0.000D+00 Y=-7.507300232877D+01 DE= 0.00D+00
     ILin= 2 X=1.000D-01 Y=-7.507473207192D+01 DE=-1.73D-03
     ILin= 3 X=1.414D-01 Y=-7.507643993466D+01 DE=-3.44D-03
     ILin= 4 X=2.000D-01 Y=-7.507979070833D+01 DE=-6.79D-03
     ILin= 5 X=2.828D-01 Y=-7.508623720257D+01 DE=-1.32D-02
     ILin= 6 X=4.000D-01 Y=-7.509814722545D+01 DE=-2.51D-02
     ILin= 7 X=5.657D-01 Y=-7.511832084222D+01 DE=-4.53D-02
     ILin= 8 X=8.000D-01 Y=-7.514617576072D+01 DE=-7.32D-02
     ILin= 9 X=1.131D+00 Y=-7.516594445898D+01 DE=-9.29D-02
     ILin=10 X=1.600D+00 Y=-7.513923321319D+01 DE=-6.62D-02
     An  expanding polynomial of degree 10 produced  1.1587
 Iteration F X= 1.159D+00 EE=-7.516606637091208D+01
     ILin= 1 X=0.000D+00 Y=-7.507300232877D+01 DE= 0.00D+00
     ILin= 2 X=1.000D-01 Y=-7.507473207192D+01 DE=-1.73D-03
     ILin= 3 X=1.414D-01 Y=-7.507643993466D+01 DE=-3.44D-03
 The two search directions are symmetric.
 Iteration B X= 1.159D+00 EE=-7.516606637091208D+01
 Take forward step, X= 1.159D+00 Step= 1.159D+00
 Iteration   1 EE= -75.1660663189155                                    Grad=5.367D-02 Max rot=    1.3845 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.254 HL deriv= 2.56D-02
  Beta Gap=     0.254 HL deriv= 2.56D-02
     ILin= 1 X=0.000D+00 Y=-7.516606631892D+01 DE= 0.00D+00 F= -4.07D-03
     ILin= 2 X=3.000D-01 Y=-7.516716643470D+01 DE=-1.10D-03 F= -3.27D-03 OKLS=F
     ILin= 3 X=6.000D-01 Y=-7.516802752080D+01 DE=-1.96D-03 F= -2.47D-03
     ILin= 4 X=1.200D+00 Y=-7.516903144539D+01 DE=-2.97D-03 F= -8.74D-04
     ILin= 5 X=2.400D+00 Y=-7.516815751749D+01 DE=-2.09D-03 F=  2.33D-03
     An  expanding polynomial of degree  5 produced  1.5277
 Iteration   2 EE= -75.1691746936628     Delta-E=       -0.003108374747 Grad=2.057D-02 Max rot=    0.3989 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.251 HL deriv= 2.56D-02
  Beta Gap=     0.251 HL deriv= 2.56D-02
     ILin= 1 X=0.000D+00 Y=-7.516917469366D+01 DE= 0.00D+00 F= -9.93D-04
     ILin= 2 X=7.000D-01 Y=-7.516965171919D+01 DE=-4.77D-04 F= -3.61D-04 OKLS=F
     ILin= 3 X=1.300D+00 Y=-7.516969491883D+01 DE=-5.20D-04 F=  2.24D-04
     Accept linear search using points  2 and  3.
     An  expanding polynomial of degree  3 produced  1.0319
 Iteration   3 EE= -75.1697190095272     Delta-E=       -0.000544315864 Grad=1.268D-02 Max rot=    0.2695 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.264 HL deriv= 8.11D-03
  Beta Gap=     0.264 HL deriv= 8.11D-03
     ILin= 1 X=0.000D+00 Y=-7.516971900953D+01 DE= 0.00D+00 F= -2.40D-04
     ILin= 2 X=1.300D+00 Y=-7.516988949747D+01 DE=-1.70D-04 F= -2.25D-05 OKLS=T
     Reject lnstep IMin12=  1  2 Big=T Turn=F Min= 1.356D+00 FVal=-7.516988999121D+01 Lims=  0.00D+00  1.30D+00
     ILin= 3 X=2.500D+00 Y=-7.516979646842D+01 DE=-7.75D-05 F=  1.77D-04
     An  expanding polynomial of degree  3 produced  1.4356
     Minimum is close to point  2 DX=  1.36D-01 DF= -1.53D-06 DXR=  9.45D-02 DFR=  9.00D-03 which will be used.
 Iteration   4 EE= -75.1698894974747     Delta-E=       -0.000170487947 Grad=5.865D-03 Max rot=    0.1180 deg.
 QCNR:  CnvC1=1.00D-09 CnvC2=1.00D-08
 LinEq1:  Iter=  0 NonCon=     1 RMS=1.64D-03 Max=8.75D-03 NDo=     1
 AX will form     1 AO Fock derivatives at one time.
 LinEq1:  Iter=  1 NonCon=     1 RMS=3.65D-04 Max=1.21D-03 NDo=     1
 LinEq1:  Iter=  2 NonCon=     1 RMS=6.19D-05 Max=2.80D-04 NDo=     1
 LinEq1:  Iter=  3 NonCon=     1 RMS=1.70D-05 Max=7.68D-05 NDo=     1
 LinEq1:  Iter=  4 NonCon=     1 RMS=5.39D-07 Max=1.38D-06 NDo=     1
 LinEq1:  Iter=  5 NonCon=     1 RMS=7.64D-08 Max=2.07D-07 NDo=     1
 LinEq1:  Iter=  6 NonCon=     1 RMS=6.02D-09 Max=1.93D-08 NDo=     1
 LinEq1:  Iter=  7 NonCon=     0 RMS=5.68D-10 Max=1.39D-09 NDo=     1
 Linear equations converged to 1.000D-09 1.000D-08 after     7 iterations.
 Angle between quadratic step and gradient=  57.12 degrees.
     ILin= 1 X=0.000D+00 Y=-7.516988949747D+01 DE= 0.00D+00 F= -1.58D-04
     ILin= 2 X=1.000D+00 Y=-7.516996573213D+01 DE=-7.62D-05 F=  8.08D-06 OKLS=T
     Accept linear search using points  1 and  2.
     An  expanding polynomial of degree  2 produced  0.9535
     Minimum is close to point  2 DX= -4.65D-02 DF= -1.88D-07 DXR=  4.88D-02 DFR=  2.46D-03 which will be used.
 Iteration   5 EE= -75.1699657321331     Delta-E=       -0.000076234658 Grad=2.654D-04 Max rot=    0.0071 deg.
 QCNR:  CnvC1=1.00D-09 CnvC2=1.00D-08
 LinEq1:  Iter=  0 NonCon=     1 RMS=9.23D-05 Max=4.99D-04 NDo=     1
 LinEq1:  Iter=  1 NonCon=     1 RMS=1.80D-05 Max=6.19D-05 NDo=     1
 LinEq1:  Iter=  2 NonCon=     1 RMS=2.20D-06 Max=7.19D-06 NDo=     1
 LinEq1:  Iter=  3 NonCon=     1 RMS=4.70D-07 Max=2.32D-06 NDo=     1
 LinEq1:  Iter=  4 NonCon=     1 RMS=4.93D-08 Max=1.75D-07 NDo=     1
 LinEq1:  Iter=  5 NonCon=     1 RMS=4.30D-09 Max=1.38D-08 NDo=     1
 LinEq1:  Iter=  6 NonCon=     0 RMS=4.25D-10 Max=1.18D-09 NDo=     1
 Linear equations converged to 1.000D-09 1.000D-08 after     6 iterations.
 Angle between quadratic step and gradient=  49.95 degrees.
     ILin= 1 X=0.000D+00 Y=-7.516996573213D+01 DE= 0.00D+00 F= -4.21D-07
     ILin= 2 X=1.000D+00 Y=-7.516996594308D+01 DE=-2.11D-07 F= -1.15D-09 OKLS=T
     Reject lnstep IMin12=  1  2 Big=T Turn=F Min= 1.003D+00 FVal=-7.516996594308D+01 Lims=  0.00D+00  1.00D+00
     ILin= 3 X=2.000D+00 Y=-7.516996573520D+01 DE=-3.07D-09 F=  4.17D-07
     An  expanding polynomial of degree  3 produced  1.0037
     Minimum is close to point  2 DX=  3.66D-03 DF= -2.81D-12 DXR=  3.65D-03 DFR=  1.33D-05 which will be used.
 Iteration   6 EE= -75.1699659430784     Delta-E=       -0.000000210945 Grad=1.085D-06 Max rot=    0.0000 deg.
 QCNR:  CnvC1=1.08D-11 CnvC2=1.08D-10
 LinEq1:  Iter=  0 NonCon=     1 RMS=2.52D-07 Max=1.36D-06 NDo=     1
 LinEq1:  Iter=  1 NonCon=     1 RMS=4.94D-08 Max=1.70D-07 NDo=     1
 LinEq1:  Iter=  2 NonCon=     1 RMS=6.67D-09 Max=2.05D-08 NDo=     1
 LinEq1:  Iter=  3 NonCon=     1 RMS=1.97D-09 Max=9.02D-09 NDo=     1
 LinEq1:  Iter=  4 NonCon=     1 RMS=1.37D-10 Max=4.83D-10 NDo=     1
 LinEq1:  Iter=  5 NonCon=     1 RMS=1.67D-11 Max=5.72D-11 NDo=     1
 LinEq1:  Iter=  6 NonCon=     0 RMS=1.68D-12 Max=4.90D-12 NDo=     1
 Linear equations converged to 1.085D-11 1.085D-10 after     6 iterations.
 Angle between quadratic step and gradient=  64.15 degrees.
     ILin= 1 X=0.000D+00 Y=-7.516996594308D+01 DE= 0.00D+00 F= -3.24D-12
     ILin= 2 X=1.000D+00 Y=-7.516996594308D+01 DE=-1.66D-12
 Iteration   7 EE= -75.1699659430800     Delta-E=       -0.000000000002 Grad=1.725D-09 Max rot=    0.0000 deg.
 Rotation gradient small -- convergence achieved.
 Density matrix breaks symmetry, PCut= 1.00D-04
 Density matrix has no symmetry -- integrals replicated.
 Density matrix is not symmetric, so final MOs not symmetrized.
 SCF Done:  E(UHF) =  -75.1699659431     a.u. after    7 cycles
            Convg  =    0.1725D-08                    45 Fock formations.
              S**2 =  0.9863                  -V/T =  1.9985
 <Sx>= 0.0000 <Sy>= 0.0000 <Sz>= 0.0000 <S**2>= 0.9863 S= 0.6119
 <L.S>=  0.00000000000    
 Annihilation of the first spin contaminant:
 S**2 before annihilation     0.9863,   after     0.0160
 Leave Link  508 at Fri Feb 28 17:04:37 2025, MaxMem=   104857600 cpu:               0.1 elap:               0.1
 (Enter /share/apps/g16/l801.exe)
 Range of M.O.s used for correlation:     1    11
 NBasis=    11 NAE=     5 NBE=     5 NFC=     0 NFV=     0
 NROrb=     11 NOA=     5 NOB=     5 NVA=     6 NVB=     6
 Leave Link  801 at Fri Feb 28 17:04:37 2025, MaxMem=   104857600 cpu:               0.0 elap:               0.0
 (Enter /share/apps/g16/l914.exe)
 UHF ground state
 Doing stability rather than CIS.
 Keep R1 and R2 ints in memory in symmetry-blocked form, NReq=806791.
 FoFCou: FMM=F IPFlag=           0 FMFlag=           0 FMFlg1=           0
         NFxFlg=           0 DoJE=F BraDBF=F KetDBF=F FulRan=T
         wScrn=  0.000000 ICntrl=       600 IOpCl=  0 I1Cent=           0 NGrid=           0
         NMat0=    1 NMatS0=     66 NMatT0=    0 NMatD0=    1 NMtDS0=    0 NMtDT0=    0
 Petite list used in FoFCou.
 MDV=   104857600 DFT=F DoStab=T Mixed=F DoRPA=F DoScal=F NonHer=F
 Making orbital integer symmetry assigments:
 Orbital symmetries:
 Alpha Orbitals:
       Occupied  (SG) (SG) (?A) (?A) (?A)
       Virtual   (?A) (?A) (?A) (?A) (?A) (?A)
 Beta  Orbitals:
       Occupied  (SG) (SG) (?A) (?A) (?A)
       Virtual   (?A) (?A) (?A) (?A) (?A) (?A)
    12 initial guesses have been made.
 Convergence on wavefunction:    0.001000000000000
 Davidson Disk Diagonalization:  ConvIn= 1.00D-03 SkipCon=T Conv= 1.00D-03.
 Max sub-space:   120 roots to seek:    12 dimension of matrix:           60
 Iteration     1 Dimension    12 NMult     0 NNew     12
 CISAX will form    12 AO SS matrices at one time.
 NMat=    12 NSing=    12 JSym2X= 2.
 New state      1 was old state      5
 Excitation Energies [eV] at current iteration:
 Root      1 :    -0.055218381497784
 Root      2 :     0.041504690346704
 Root      3 :     0.412303797295844
 Root      4 :     0.885072437081399
 Root      5 :     4.091292626617929
 Root      6 :     5.137385434398229
 Root      7 :    19.739140786051586
 Root      8 :    21.151462251456955
 Root      9 :    28.011750346345199
 Root     10 :    28.395845876695557
 Root     11 :    29.802493515555373
 Root     12 :    29.814979944267126
 Iteration     2 Dimension    24 NMult    12 NNew     12
 CISAX will form    12 AO SS matrices at one time.
 NMat=    12 NSing=    12 JSym2X= 2.
 Root      1 not converged, maximum delta is    0.327370731889334
 Excitation Energies [eV] at current iteration:
 Root      1 :    -0.602782791947962   Change is   -0.547564410450178
 Root      2 :     0.000117461176318   Change is   -0.041387229170386
 Root      3 :     0.291156967343160   Change is   -0.593915469738239
 Root      4 :     0.373902889494470   Change is   -0.038400907801374
 Root      5 :     3.270508816292709   Change is   -0.820783810325220
 Root      6 :     4.423631284171992   Change is   -0.713754150226238
 Root      7 :    19.237839499814040   Change is   -0.501301286237544
 Root      8 :    20.209733570294976   Change is   -7.802016776050221
 Root      9 :    20.559783305252267   Change is   -0.591678946204688
 Root     10 :    26.594752955311776
 Root     11 :    26.918931598275229   Change is   -2.896048345991897
 Root     12 :    28.245885475627126   Change is   -0.149960401068430
 Iteration     3 Dimension    27 NMult    24 NNew      3
 CISAX will form     3 AO SS matrices at one time.
 NMat=     3 NSing=     3 JSym2X= 2.
 Root      1 not converged, maximum delta is    0.005591868854606
 Excitation Energies [eV] at current iteration:
 Root      1 :    -0.607226461284402   Change is   -0.004443669336440
 Root      2 :     0.000005214398239   Change is   -0.000112246778079
 Root      3 :     0.290186275892093   Change is   -0.000970691451067
 Cease iterating as an instability has been found.
 ***********************************************************************
 Stability analysis using <AA,BB:AA,BB> singles matrix:
 ***********************************************************************
 1PDM for each excited state written to RWF  633
 Ground to excited state transition densities written to RWF  633

 Eigenvectors of the stability matrix:
 
 Excited state symmetry could not be determined.
 Eigenvector   1:  2.008-?Sym  Eigenvalue=-0.0223152  <S**2>=0.758
      3A ->  6A       -0.29204
      5A ->  6A        0.63787
      3B ->  6B       -0.29204
      5B ->  6B       -0.63787
 
 Excited state symmetry could not be determined.
 Eigenvector   2:  2.349-?Sym  Eigenvalue= 0.0000002  <S**2>=1.130
      4A ->  6A        0.69728
      4B ->  6B       -0.69728
 
 Excited state symmetry could not be determined.
 Eigenvector   3:  1.648-?Sym  Eigenvalue= 0.0106641  <S**2>=0.429
      3A ->  6A        0.63045
      5A ->  6A        0.29683
      3B ->  6B        0.63045
      5B ->  6B       -0.29683
 The wavefunction has an internal instability.
 Leave Link  914 at Fri Feb 28 17:04:37 2025, MaxMem=   104857600 cpu:               0.1 elap:               0.1
 (Enter /share/apps/g16/l508.exe)
 Keep R1 and R2 ints in memory in symmetry-blocked form, NReq=806851.
 FoFCou: FMM=F IPFlag=           0 FMFlag=           0 FMFlg1=           0
         NFxFlg=           0 DoJE=F BraDBF=F KetDBF=F FulRan=T
         wScrn=  0.000000 ICntrl=       600 IOpCl=  0 I1Cent=           0 NGrid=           0
         NMat0=    1 NMatS0=     66 NMatT0=    0 NMatD0=    1 NMtDS0=    0 NMtDT0=    0
 Petite list used in FoFCou.
 Tight linear equation convergence will be used.
 UHF wavefunction.
 Quadratic Convergence SCF Method.
 Line search only if initial step raises energy.
 Perform preliminary linear searches along instability eigenvector.
     ILin= 1 X=0.000D+00 Y=-7.516996594308D+01 DE= 0.00D+00
     ILin= 2 X=1.000D-01 Y=-7.517017536849D+01 DE=-2.09D-04
     ILin= 3 X=1.414D-01 Y=-7.517035752913D+01 DE=-3.92D-04
     ILin= 4 X=2.000D-01 Y=-7.517064110496D+01 DE=-6.75D-04
     ILin= 5 X=2.828D-01 Y=-7.517089249067D+01 DE=-9.27D-04
     ILin= 6 X=4.000D-01 Y=-7.517018858821D+01 DE=-2.23D-04
     An  expanding polynomial of degree  6 produced  0.2906
 Iteration F X= 2.906D-01 EE=-7.517089499677101D+01
     ILin= 1 X=0.000D+00 Y=-7.516996594308D+01 DE= 0.00D+00
     ILin= 2 X=1.000D-01 Y=-7.517017538362D+01 DE=-2.09D-04
     ILin= 3 X=1.414D-01 Y=-7.517035757185D+01 DE=-3.92D-04
 The two search directions are symmetric.
 Iteration B X= 2.906D-01 EE=-7.517089499677101D+01
 Take forward step, X= 2.906D-01 Step= 2.906D-01
 Iteration   1 EE= -75.1708949737078                                    Grad=2.399D-02 Max rot=    0.5408 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.218 HL deriv= 2.34D-02
  Beta Gap=     0.333 HL deriv= 2.02D-02
     ILin= 1 X=0.000D+00 Y=-7.517089497371D+01 DE= 0.00D+00 F= -1.10D-03
     ILin= 2 X=3.000D-01 Y=-7.517119825926D+01 DE=-3.03D-04 F= -9.26D-04 OKLS=F
     ILin= 3 X=6.000D-01 Y=-7.517145059813D+01 DE=-5.56D-04 F= -7.56D-04
     ILin= 4 X=1.200D+00 Y=-7.517180292773D+01 DE=-9.08D-04 F= -4.18D-04
     ILin= 5 X=2.400D+00 Y=-7.517190018219D+01 DE=-1.01D-03 F=  2.56D-04
     Accept linear search using points  4 and  5.
     An  expanding polynomial of degree  5 produced  1.9837
 Iteration   2 EE= -75.1719580888391     Delta-E=       -0.001063115131 Grad=2.073D-02 Max rot=    0.4894 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.211 HL deriv= 4.06D-02
  Beta Gap=     0.344 HL deriv= 2.74D-03
     ILin= 1 X=0.000D+00 Y=-7.517195808884D+01 DE= 0.00D+00 F= -1.09D-03
     ILin= 2 X=8.000D-01 Y=-7.517253657227D+01 DE=-5.78D-04 F= -3.52D-04 OKLS=T
     Reject lnstep IMin12=  1  2 Big=T Turn=F Min= 1.781D+00 FVal=-7.517287673972D+01 Lims=  0.00D+00  8.00D-01
     ILin= 3 X=1.400D+00 Y=-7.517257689108D+01 DE=-6.19D-04 F=  2.20D-04
     Accept linear search using points  2 and  3.
     An  expanding polynomial of degree  3 produced  1.1294
 Iteration   3 EE= -75.1726012034117     Delta-E=       -0.000643114573 Grad=2.284D-02 Max rot=    0.5287 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.216 HL deriv= 2.13D-02
  Beta Gap=     0.381 HL deriv= 9.28D-03
     ILin= 1 X=0.000D+00 Y=-7.517260120341D+01 DE= 0.00D+00 F= -8.15D-04
     ILin= 2 X=1.500D+00 Y=-7.517342732499D+01 DE=-8.26D-04 F= -2.90D-04 OKLS=F
     ILin= 3 X=3.000D+00 Y=-7.517347761218D+01 DE=-8.76D-04 F=  2.20D-04
     Accept linear search using points  2 and  3.
     An  expanding polynomial of degree  3 produced  2.4180
 Iteration   4 EE= -75.1735487837194     Delta-E=       -0.000947580308 Grad=3.495D-02 Max rot=    0.7973 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.206 HL deriv= 6.77D-02
  Beta Gap=     0.397 HL deriv= 1.20D-03
     ILin= 1 X=0.000D+00 Y=-7.517354878372D+01 DE= 0.00D+00 F= -3.00D-03
     ILin= 2 X=1.700D+00 Y=-7.517441736206D+01 DE=-8.69D-04 F=  2.05D-03 OKLS=T
     Accept linear search using points  1 and  2.
     An  expanding polynomial of degree  2 produced  1.1832
 Iteration   5 EE= -75.1750684838445     Delta-E=       -0.001519700125 Grad=4.573D-02 Max rot=    1.0830 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.214 HL deriv= 2.91D-02
  Beta Gap=     0.470 HL deriv= 9.85D-03
     ILin= 1 X=0.000D+00 Y=-7.517506848384D+01 DE= 0.00D+00 F= -2.73D-03
     ILin= 2 X=1.700D+00 Y=-7.517706558317D+01 DE=-2.00D-03 F=  3.78D-04 OKLS=T
     Accept linear search using points  1 and  2.
     An  expanding polynomial of degree  2 produced  1.6322
     Minimum is close to point  2 DX= -6.78D-02 DF= -7.43D-06 DXR=  4.15D-02 DFR=  3.72D-03 which will be used.
 Iteration   6 EE= -75.1770655831655     Delta-E=       -0.001997099321 Grad=4.597D-02 Max rot=    1.2062 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.208 HL deriv= 1.01D-01
  Beta Gap=     0.479 HL deriv= 1.61D-03
     ILin= 1 X=0.000D+00 Y=-7.517706558317D+01 DE= 0.00D+00 F= -6.10D-03
     ILin= 2 X=1.400D+00 Y=-7.518032499652D+01 DE=-3.26D-03 F=  1.53D-03 OKLS=T
     Accept linear search using points  1 and  2.
     An  expanding polynomial of degree  2 produced  1.2393
 Iteration   7 EE= -75.1804992308255     Delta-E=       -0.003433647660 Grad=7.415D-02 Max rot=    1.7976 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.218 HL deriv= 4.50D-02
  Beta Gap=     0.598 HL deriv= 8.85D-03
     ILin= 1 X=0.000D+00 Y=-7.518049923083D+01 DE= 0.00D+00 F= -7.02D-03
     ILin= 2 X=1.400D+00 Y=-7.518544602569D+01 DE=-4.95D-03 F= -2.64D-06 OKLS=T
     Reject lnstep IMin12=  1  2 Big=T Turn=F Min= 1.400D+00 FVal=-7.518544602589D+01 Lims=  0.00D+00  1.40D+00
     ILin= 3 X=2.600D+00 Y=-7.518172960560D+01 DE=-1.23D-03 F=  6.23D-03
     An  expanding polynomial of degree  3 produced  1.3928
     Minimum is close to point  2 DX= -7.22D-03 DF= -1.33D-07 DXR=  5.18D-03 DFR=  2.69D-05 which will be used.
 Iteration   8 EE= -75.1854460256911     Delta-E=       -0.004946794866 Grad=5.624D-02 Max rot=    1.6949 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.228 HL deriv= 1.30D-01
  Beta Gap=     0.607 HL deriv= 1.99D-03
     ILin= 1 X=0.000D+00 Y=-7.518544602569D+01 DE= 0.00D+00 F= -1.03D-02
     ILin= 2 X=1.300D+00 Y=-7.519225806408D+01 DE=-6.81D-03 F= -1.62D-04 OKLS=T
     Reject lnstep IMin12=  1  2 Big=T Turn=F Min= 1.310D+00 FVal=-7.519225867921D+01 Lims=  0.00D+00  1.30D+00
     ILin= 3 X=2.000D+00 Y=-7.519048347236D+01 DE=-5.04D-03 F=  5.19D-03
     An  expanding polynomial of degree  3 produced  1.3239
     Minimum is close to point  2 DX=  2.39D-02 DF= -2.23D-06 DXR=  1.81D-02 DFR=  3.27D-04 which will be used.
 Iteration   9 EE= -75.1922580640844     Delta-E=       -0.006812038393 Grad=9.769D-02 Max rot=    2.4336 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.238 HL deriv= 5.91D-02
  Beta Gap=     0.758 HL deriv= 5.96D-03
     ILin= 1 X=0.000D+00 Y=-7.519225806408D+01 DE= 0.00D+00 F= -1.23D-02
     ILin= 2 X=1.400D+00 Y=-7.519984867251D+01 DE=-7.59D-03 F=  1.67D-03 OKLS=T
     Accept linear search using points  1 and  2.
     An  expanding polynomial of degree  2 produced  1.3191
     Minimum is close to point  2 DX= -8.09D-02 DF= -4.76D-05 DXR=  6.14D-02 DFR=  6.27D-03 which will be used.
 Iteration  10 EE= -75.1998486725076     Delta-E=       -0.007590608423 Grad=7.901D-02 Max rot=    2.0046 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.281 HL deriv= 1.16D-01
  Beta Gap=     0.759 HL deriv= 9.28D-04
     ILin= 1 X=0.000D+00 Y=-7.519984867251D+01 DE= 0.00D+00 F= -1.35D-02
     ILin= 2 X=1.300D+00 Y=-7.520611188209D+01 DE=-6.26D-03 F=  3.70D-03 OKLS=T
     Accept linear search using points  1 and  2.
     An  expanding polynomial of degree  2 produced  1.1034
 Iteration  11 EE= -75.2065922123787     Delta-E=       -0.006743539871 Grad=7.753D-02 Max rot=    2.0002 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.277 HL deriv= 4.96D-02
  Beta Gap=     0.864 HL deriv= 2.55D-03
     ILin= 1 X=0.000D+00 Y=-7.520659221238D+01 DE= 0.00D+00 F= -8.00D-03
     ILin= 2 X=1.200D+00 Y=-7.521096729070D+01 DE=-4.38D-03 F=  8.25D-04 OKLS=T
     Accept linear search using points  1 and  2.
     An  expanding polynomial of degree  2 produced  1.1274
     Minimum is close to point  2 DX= -7.26D-02 DF= -2.47D-05 DXR=  6.44D-02 DFR=  5.66D-03 which will be used.
 Iteration  12 EE= -75.2109672906959     Delta-E=       -0.004375078317 Grad=5.050D-02 Max rot=    1.4900 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.318 HL deriv= 5.73D-02
  Beta Gap=     0.853 HL deriv= 6.23D-04
     ILin= 1 X=0.000D+00 Y=-7.521096729070D+01 DE= 0.00D+00 F= -4.65D-03
     ILin= 2 X=1.100D+00 Y=-7.521328701809D+01 DE=-2.32D-03 F=  3.98D-04 OKLS=T
     Accept linear search using points  1 and  2.
     An  expanding polynomial of degree  2 produced  1.0290
     Minimum is close to point  2 DX= -7.10D-02 DF= -1.28D-05 DXR=  6.90D-02 DFR=  5.52D-03 which will be used.
 Iteration  13 EE= -75.2132870180916     Delta-E=       -0.002319727396 Grad=3.959D-02 Max rot=    1.0628 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.308 HL deriv= 2.61D-02
  Beta Gap=     0.897 HL deriv= 9.08D-04
     ILin= 1 X=0.000D+00 Y=-7.521328701809D+01 DE= 0.00D+00 F= -2.13D-03
     ILin= 2 X=1.100D+00 Y=-7.521437393265D+01 DE=-1.09D-03 F=  1.70D-04 OKLS=T
     Accept linear search using points  1 and  2.
     An  expanding polynomial of degree  2 produced  1.0363
     Minimum is close to point  2 DX= -6.37D-02 DF= -4.89D-06 DXR=  6.15D-02 DFR=  4.50D-03 which will be used.
 Iteration  14 EE= -75.2143739326533     Delta-E=       -0.001086914562 Grad=2.271D-02 Max rot=    0.7218 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.328 HL deriv= 2.29D-02
  Beta Gap=     0.888 HL deriv= 2.42D-04
     ILin= 1 X=0.000D+00 Y=-7.521437393265D+01 DE= 0.00D+00 F= -8.80D-04
     ILin= 2 X=1.000D+00 Y=-7.521482645342D+01 DE=-4.53D-04 F= -2.76D-05 OKLS=T
     Reject lnstep IMin12=  1  2 Big=T Turn=F Min= 1.033D+00 FVal=-7.521482690605D+01 Lims=  0.00D+00  1.00D+00
     ILin= 3 X=2.100D+00 Y=-7.521434985741D+01 DE= 2.41D-05 F=  8.91D-04
     An  expanding polynomial of degree  3 produced  1.0364
     Minimum is close to point  2 DX=  3.64D-02 DF= -5.59D-07 DXR=  3.51D-02 DFR=  1.24D-03 which will be used.
 Iteration  15 EE= -75.2148264534195     Delta-E=       -0.000452520766 Grad=1.382D-02 Max rot=    0.3937 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.324 HL deriv= 1.21D-02
  Beta Gap=     0.902 HL deriv= 3.04D-04
     ILin= 1 X=0.000D+00 Y=-7.521482645342D+01 DE= 0.00D+00 F= -2.97D-04
     ILin= 2 X=1.000D+00 Y=-7.521500402440D+01 DE=-1.78D-04 F= -5.77D-05 OKLS=T
     Reject lnstep IMin12=  1  2 Big=T Turn=F Min= 1.238D+00 FVal=-7.521501089030D+01 Lims=  0.00D+00  1.00D+00
     ILin= 3 X=2.100D+00 Y=-7.521492001388D+01 DE=-9.36D-05 F=  2.12D-04
     An  expanding polynomial of degree  3 produced  1.2342
 Iteration  16 EE= -75.2150108887541     Delta-E=       -0.000184435335 Grad=9.450D-03 Max rot=    0.3008 deg.
 QCNR:  CnvC1=1.00D-09 CnvC2=1.00D-08
 LinEq1:  Iter=  0 NonCon=     1 RMS=1.38D-03 Max=9.29D-03 NDo=     1
 AX will form     1 AO Fock derivatives at one time.
 LinEq1:  Iter=  1 NonCon=     1 RMS=5.43D-04 Max=1.98D-03 NDo=     1
 LinEq1:  Iter=  2 NonCon=     1 RMS=4.36D-05 Max=1.93D-04 NDo=     1
 LinEq1:  Iter=  3 NonCon=     1 RMS=1.63D-05 Max=9.69D-05 NDo=     1
 LinEq1:  Iter=  4 NonCon=     1 RMS=2.82D-06 Max=1.03D-05 NDo=     1
 LinEq1:  Iter=  5 NonCon=     1 RMS=4.06D-07 Max=1.37D-06 NDo=     1
 LinEq1:  Iter=  6 NonCon=     1 RMS=4.40D-08 Max=1.42D-07 NDo=     1
 LinEq1:  Iter=  7 NonCon=     1 RMS=5.42D-09 Max=1.80D-08 NDo=     1
 LinEq1:  Iter=  8 NonCon=     0 RMS=6.83D-10 Max=3.58D-09 NDo=     1
 Linear equations converged to 1.000D-09 1.000D-08 after     8 iterations.
 Angle between quadratic step and gradient=  86.86 degrees.
     ILin= 1 X=0.000D+00 Y=-7.521501088875D+01 DE= 0.00D+00 F= -4.01D-04
     ILin= 2 X=1.000D+00 Y=-7.521523381951D+01 DE=-2.23D-04 F= -4.82D-05 OKLS=T
     Reject lnstep IMin12=  1  2 Big=T Turn=F Min= 1.141D+00 FVal=-7.521523721746D+01 Lims=  0.00D+00  1.00D+00
     ILin= 3 X=1.400D+00 Y=-7.521522007713D+01 DE=-2.09D-04 F=  1.24D-04
     An  expanding polynomial of degree  3 produced  1.1065
     Minimum is close to point  2 DX=  1.07D-01 DF= -2.09D-06 DXR=  9.63D-02 DFR=  9.36D-03 which will be used.
 Iteration  17 EE= -75.2152338195143     Delta-E=       -0.000222930760 Grad=4.319D-03 Max rot=    0.1648 deg.
 QCNR:  CnvC1=1.00D-09 CnvC2=1.00D-08
 LinEq1:  Iter=  0 NonCon=     1 RMS=4.74D-04 Max=2.35D-03 NDo=     1
 LinEq1:  Iter=  1 NonCon=     1 RMS=5.96D-05 Max=2.72D-04 NDo=     1
 LinEq1:  Iter=  2 NonCon=     1 RMS=1.88D-05 Max=7.20D-05 NDo=     1
 LinEq1:  Iter=  3 NonCon=     1 RMS=8.74D-06 Max=5.42D-05 NDo=     1
 LinEq1:  Iter=  4 NonCon=     1 RMS=2.77D-06 Max=9.52D-06 NDo=     1
 LinEq1:  Iter=  5 NonCon=     1 RMS=5.88D-07 Max=2.65D-06 NDo=     1
 LinEq1:  Iter=  6 NonCon=     1 RMS=5.34D-08 Max=1.71D-07 NDo=     1
 LinEq1:  Iter=  7 NonCon=     1 RMS=6.83D-09 Max=2.20D-08 NDo=     1
 LinEq1:  Iter=  8 NonCon=     1 RMS=1.08D-09 Max=3.29D-09 NDo=     1
 LinEq1:  Iter=  9 NonCon=     0 RMS=9.60D-11 Max=2.77D-10 NDo=     1
 Linear equations converged to 1.000D-09 1.000D-08 after     9 iterations.
 Angle between quadratic step and gradient=  86.44 degrees.
     ILin= 1 X=0.000D+00 Y=-7.521523381951D+01 DE= 0.00D+00 F= -8.99D-05
     ILin= 2 X=1.000D+00 Y=-7.521528586173D+01 DE=-5.20D-05 F= -2.00D-05 OKLS=T
     Reject lnstep IMin12=  1  2 Big=T Turn=F Min= 1.426D+00 FVal=-7.521528993091D+01 Lims=  0.00D+00  1.00D+00
     ILin= 3 X=1.500D+00 Y=-7.521528928467D+01 DE=-5.55D-05 F=  5.85D-06
     Accept linear search using points  2 and  3.
     An  expanding polynomial of degree  3 produced  1.2853
 Iteration  18 EE= -75.2152893881057     Delta-E=       -0.000055568591 Grad=9.443D-04 Max rot=    0.0322 deg.
 QCNR:  CnvC1=1.00D-09 CnvC2=1.00D-08
 LinEq1:  Iter=  0 NonCon=     1 RMS=9.24D-05 Max=4.55D-04 NDo=     1
 LinEq1:  Iter=  1 NonCon=     1 RMS=2.03D-05 Max=6.17D-05 NDo=     1
 LinEq1:  Iter=  2 NonCon=     1 RMS=7.65D-06 Max=4.26D-05 NDo=     1
 LinEq1:  Iter=  3 NonCon=     1 RMS=2.25D-06 Max=1.06D-05 NDo=     1
 LinEq1:  Iter=  4 NonCon=     1 RMS=3.91D-07 Max=1.30D-06 NDo=     1
 LinEq1:  Iter=  5 NonCon=     1 RMS=5.73D-08 Max=2.63D-07 NDo=     1
 LinEq1:  Iter=  6 NonCon=     1 RMS=6.85D-09 Max=2.20D-08 NDo=     1
 LinEq1:  Iter=  7 NonCon=     1 RMS=1.04D-09 Max=2.66D-09 NDo=     1
 LinEq1:  Iter=  8 NonCon=     0 RMS=1.52D-10 Max=5.09D-10 NDo=     1
 Linear equations converged to 1.000D-09 1.000D-08 after     8 iterations.
 Angle between quadratic step and gradient=  87.36 degrees.
     ILin= 1 X=0.000D+00 Y=-7.521528938811D+01 DE= 0.00D+00 F= -6.27D-06
     ILin= 2 X=1.000D+00 Y=-7.521529264590D+01 DE=-3.26D-06 F= -3.36D-07 OKLS=T
     Reject lnstep IMin12=  1  2 Big=T Turn=F Min= 1.059D+00 FVal=-7.521529265589D+01 Lims=  0.00D+00  1.00D+00
     ILin= 3 X=1.700D+00 Y=-7.521529150005D+01 DE=-2.11D-06 F=  3.59D-06
     An  expanding polynomial of degree  3 produced  1.0657
     Minimum is close to point  2 DX=  6.57D-02 DF= -1.24D-08 DXR=  6.17D-02 DFR=  3.82D-03 which will be used.
 Iteration  19 EE= -75.2152926458961     Delta-E=       -0.000003257790 Grad=2.565D-04 Max rot=    0.0065 deg.
 QCNR:  CnvC1=1.00D-09 CnvC2=1.00D-08
 LinEq1:  Iter=  0 NonCon=     1 RMS=1.63D-05 Max=8.57D-05 NDo=     1
 LinEq1:  Iter=  1 NonCon=     1 RMS=2.31D-06 Max=1.10D-05 NDo=     1
 LinEq1:  Iter=  2 NonCon=     1 RMS=6.60D-07 Max=3.10D-06 NDo=     1
 LinEq1:  Iter=  3 NonCon=     1 RMS=2.18D-07 Max=1.05D-06 NDo=     1
 LinEq1:  Iter=  4 NonCon=     1 RMS=1.03D-07 Max=5.59D-07 NDo=     1
 LinEq1:  Iter=  5 NonCon=     1 RMS=1.69D-08 Max=5.87D-08 NDo=     1
 LinEq1:  Iter=  6 NonCon=     1 RMS=3.45D-09 Max=1.13D-08 NDo=     1
 LinEq1:  Iter=  7 NonCon=     0 RMS=4.44D-10 Max=2.18D-09 NDo=     1
 Linear equations converged to 1.000D-09 1.000D-08 after     7 iterations.
 Angle between quadratic step and gradient=  88.29 degrees.
     ILin= 1 X=0.000D+00 Y=-7.521529264590D+01 DE= 0.00D+00 F= -9.01D-08
     ILin= 2 X=1.000D+00 Y=-7.521529268373D+01 DE=-3.78D-08 F=  1.41D-08 OKLS=T
     Accept linear search using points  1 and  2.
     An  expanding polynomial of degree  2 produced  0.8635
 Iteration  20 EE= -75.2152926846886     Delta-E=       -0.000000038792 Grad=2.739D-04 Max rot=    0.0142 deg.
 QCNR:  CnvC1=1.00D-09 CnvC2=1.00D-08
 LinEq1:  Iter=  0 NonCon=     1 RMS=5.60D-06 Max=2.65D-05 NDo=     1
 LinEq1:  Iter=  1 NonCon=     1 RMS=1.02D-06 Max=4.62D-06 NDo=     1
 LinEq1:  Iter=  2 NonCon=     1 RMS=2.04D-07 Max=9.22D-07 NDo=     1
 LinEq1:  Iter=  3 NonCon=     1 RMS=2.97D-08 Max=1.14D-07 NDo=     1
 LinEq1:  Iter=  4 NonCon=     1 RMS=1.62D-08 Max=8.93D-08 NDo=     1
 LinEq1:  Iter=  5 NonCon=     1 RMS=7.37D-09 Max=2.52D-08 NDo=     1
 LinEq1:  Iter=  6 NonCon=     1 RMS=1.06D-09 Max=4.20D-09 NDo=     1
 LinEq1:  Iter=  7 NonCon=     0 RMS=1.30D-10 Max=5.15D-10 NDo=     1
 Linear equations converged to 1.000D-09 1.000D-08 after     7 iterations.
 Angle between quadratic step and gradient=  87.57 degrees.
     ILin= 1 X=0.000D+00 Y=-7.521529268469D+01 DE= 0.00D+00 F= -1.59D-08
     ILin= 2 X=1.000D+00 Y=-7.521529269255D+01 DE=-7.86D-09 F=  2.16D-10 OKLS=T
     Accept linear search using points  1 and  2.
     An  expanding polynomial of degree  2 produced  0.9867
     Minimum is close to point  2 DX= -1.33D-02 DF= -1.44D-12 DXR=  1.35D-02 DFR=  1.83D-04 which will be used.
 Iteration  21 EE= -75.2152926925524     Delta-E=       -0.000000007864 Grad=3.303D-05 Max rot=    0.0011 deg.
 QCNR:  CnvC1=3.30D-10 CnvC2=3.30D-09
 LinEq1:  Iter=  0 NonCon=     1 RMS=9.70D-07 Max=3.83D-06 NDo=     1
 LinEq1:  Iter=  1 NonCon=     1 RMS=1.53D-07 Max=4.95D-07 NDo=     1
 LinEq1:  Iter=  2 NonCon=     1 RMS=2.36D-08 Max=8.08D-08 NDo=     1
 LinEq1:  Iter=  3 NonCon=     1 RMS=1.00D-08 Max=4.73D-08 NDo=     1
 LinEq1:  Iter=  4 NonCon=     1 RMS=2.48D-09 Max=7.62D-09 NDo=     1
 LinEq1:  Iter=  5 NonCon=     1 RMS=4.87D-10 Max=1.55D-09 NDo=     1
 LinEq1:  Iter=  6 NonCon=     0 RMS=1.38D-10 Max=8.49D-10 NDo=     1
 Linear equations converged to 3.303D-10 3.303D-09 after     6 iterations.
 Angle between quadratic step and gradient=  67.15 degrees.
     ILin= 1 X=0.000D+00 Y=-7.521529269255D+01 DE= 0.00D+00 F= -3.09D-10
     ILin= 2 X=1.000D+00 Y=-7.521529269271D+01 DE=-1.55D-10
 Iteration  22 EE= -75.2152926927069     Delta-E=       -0.000000000155 Grad=5.565D-08 Max rot=    0.0000 deg.
 Rotation gradient small -- convergence achieved.
 Orbital symmetries in SymMO:
    1=1    2=1    3=4    4=3    5=1    6=1    7=1    8=4    9=3   10=1
   11=1
 Orbital symmetries in SymMO:
    1=1    2=1    3=1    4=1    5=3    6=4    7=1    8=3    9=1   10=1
   11=4
 SCF Done:  E(UHF) =  -75.2152926927     a.u. after   22 cycles
            Convg  =    0.5565D-07                    95 Fock formations.
              S**2 =  1.0010                  -V/T =  1.9984
 <Sx>= 0.0000 <Sy>= 0.0000 <Sz>= 0.0000 <S**2>= 1.0010 S= 0.6185
 <L.S>=  0.00000000000    
 Annihilation of the first spin contaminant:
 S**2 before annihilation     1.0010,   after     0.0078
 Leave Link  508 at Fri Feb 28 17:04:37 2025, MaxMem=   104857600 cpu:               0.1 elap:               0.1
 (Enter /share/apps/g16/l801.exe)
 Range of M.O.s used for correlation:     1    11
 NBasis=    11 NAE=     5 NBE=     5 NFC=     0 NFV=     0
 NROrb=     11 NOA=     5 NOB=     5 NVA=     6 NVB=     6
 Leave Link  801 at Fri Feb 28 17:04:37 2025, MaxMem=   104857600 cpu:               0.0 elap:               0.0
 (Enter /share/apps/g16/l914.exe)
 UHF ground state
 Doing stability rather than CIS.
 Keep R1 and R2 ints in memory in symmetry-blocked form, NReq=806791.
 FoFCou: FMM=F IPFlag=           0 FMFlag=           0 FMFlg1=           0
         NFxFlg=           0 DoJE=F BraDBF=F KetDBF=F FulRan=T
         wScrn=  0.000000 ICntrl=       600 IOpCl=  0 I1Cent=           0 NGrid=           0
         NMat0=    1 NMatS0=     66 NMatT0=    0 NMatD0=    1 NMtDS0=    0 NMtDT0=    0
 Petite list used in FoFCou.
 MDV=   104857600 DFT=F DoStab=T Mixed=F DoRPA=F DoScal=F NonHer=F
 Making orbital integer symmetry assigments:
 Orbital symmetries:
 Alpha Orbitals:
       Occupied  (SG) (SG) (PI) (PI) (SG)
       Virtual   (SG) (SG) (PI) (PI) (SG) (SG)
 Beta  Orbitals:
       Occupied  (SG) (SG) (SG) (SG) (?A)
       Virtual   (?A) (SG) (?A) (SG) (SG) (?A)
    12 initial guesses have been made.
 Convergence on wavefunction:    0.001000000000000
 Davidson Disk Diagonalization:  ConvIn= 1.00D-03 SkipCon=T Conv= 1.00D-03.
 Max sub-space:   120 roots to seek:    12 dimension of matrix:           60
 Iteration     1 Dimension    12 NMult     0 NNew     12
 CISAX will form    12 AO SS matrices at one time.
 NMat=    12 NSing=    12 JSym2X= 2.
 Excitation Energies [eV] at current iteration:
 Root      1 :     0.029731072967750
 Root      2 :     0.039074087498053
 Root      3 :     4.001924294724538
 Root      4 :     4.169733966532955
 Root      5 :     6.327695682449669
 Root      6 :    18.770547233221343
 Root      7 :    20.507237461789877
 Root      8 :    24.498548660541754
 Root      9 :    24.572942865548825
 Root     10 :    24.978605599087516
 Root     11 :    27.178567261729711
 Root     12 :    27.232297836961195
 Iteration     2 Dimension    24 NMult    12 NNew     12
 CISAX will form    12 AO SS matrices at one time.
 NMat=    12 NSing=    12 JSym2X= 2.
 Root      1 not converged, maximum delta is    0.022464045174387
 Excitation Energies [eV] at current iteration:
 Root      1 :    -0.000000011383738   Change is   -0.029731084351489
 Root      2 :     0.010492139338906   Change is   -0.028581948159146
 Root      3 :     3.723860186771053   Change is   -0.278064107953484
 Root      4 :     4.137476274699414   Change is   -0.032257691833541
 Root      5 :     6.323992655991294   Change is   -0.003703026458374
 Root      6 :    18.372536786626817   Change is   -0.398010446594527
 Root      7 :    19.629622789018370   Change is   -0.877614672771508
 Root      8 :    21.543368701586946   Change is   -3.435236897500570
 Root      9 :    23.260881804912849   Change is   -1.312061060635976
 Root     10 :    24.494186124770746   Change is   -0.004362535771008
 Root     11 :    24.959518823744357   Change is   -2.219048437985355
 Root     12 :    25.052360147518339   Change is   -2.179937689442855
 Iteration     3 Dimension    26 NMult    24 NNew      2
 CISAX will form     2 AO SS matrices at one time.
 NMat=     2 NSing=     2 JSym2X= 2.
 Root      1 has converged.
 Excitation Energies [eV] at current iteration:
 Root      1 :    -0.000000011383717   Change is    0.000000000000021
 Root      2 :     0.010488350412652   Change is   -0.000003788926254
 Root      3 :     3.718900074159073   Change is   -0.004960112611980
 Convergence achieved on expansion vectors.
 ***********************************************************************
 Stability analysis using <AA,BB:AA,BB> singles matrix:
 ***********************************************************************
 1PDM for each excited state written to RWF  633
 Ground to excited state transition densities written to RWF  633

 Eigenvectors of the stability matrix:
 
 Excited state symmetry could not be determined.
 Eigenvector   1:  2.237-?Sym  Eigenvalue=-0.0000000  <S**2>=1.001
      5B ->  6B        0.98834
      5B -> 11B        0.14942
 The wavefunction is stable under the perturbations considered.
 Leave Link  914 at Fri Feb 28 17:04:37 2025, MaxMem=   104857600 cpu:               0.1 elap:               0.1
 (Enter /share/apps/g16/l508.exe)
 The wavefunction is already stable.
 Leave Link  508 at Fri Feb 28 17:04:37 2025, MaxMem=   104857600 cpu:               0.0 elap:               0.0
 (Enter /share/apps/g16/l601.exe)
 Copying SCF densities to generalized density rwf, IOpCl= 1 IROHF=0.

 **********************************************************************

            Population analysis using the SCF Density.

 **********************************************************************

 Orbital symmetries:
 Alpha Orbitals:
       Occupied  (SG) (SG) (PI) (PI) (SG)
       Virtual   (SG) (SG) (PI) (PI) (SG) (SG)
 Beta  Orbitals:
       Occupied  (SG) (SG) (SG) (SG) (?A)
       Virtual   (?A) (SG) (?A) (SG) (SG) (?A)
 Unable to determine electronic state:  an orbital has unidentified symmetry.
 Alpha  occ. eigenvalues --  -20.11986  -0.81131  -0.14046  -0.06021  -0.05219
 Alpha virt. eigenvalues --    0.27740   1.28052   1.51365   1.57423   1.59823
 Alpha virt. eigenvalues --    1.66461
  Beta  occ. eigenvalues --  -20.08701  -0.65555  -0.31398  -0.01659  -0.01573
  Beta virt. eigenvalues --    0.57889   1.09672   1.59946   1.61581   1.70862
  Beta virt. eigenvalues --    1.71419
          Condensed to atoms (all electrons):
               1          2
     1  O    8.976347   0.004393
     2  H    0.004393   1.014868
          Atomic-Atomic Spin Densities.
               1          2
     1  O    0.977208   0.006294
     2  H    0.006294  -0.989795
 Mulliken charges and spin densities:
               1          2
     1  O   -0.980739   0.983502
     2  H   -0.019261  -0.983502
 Sum of Mulliken charges =  -1.00000  -0.00000
 Mulliken charges and spin densities with hydrogens summed into heavy atoms:
               1          2
     1  O   -1.000000  -0.000000
 Electronic spatial extent (au):  <R**2>=             47.2151
 Charge=             -1.0000 electrons
 Dipole moment (field-independent basis, Debye):
    X=              0.0000    Y=              0.0000    Z=             -1.3443  Tot=              1.3443
 Quadrupole moment (field-independent basis, Debye-Ang):
   XX=             -8.4432   YY=             -7.1405   ZZ=             -9.4966
   XY=              0.0000   XZ=              0.0000   YZ=              0.0000
 Traceless Quadrupole moment (field-independent basis, Debye-Ang):
   XX=             -0.0831   YY=              1.2196   ZZ=             -1.1365
   XY=              0.0000   XZ=              0.0000   YZ=              0.0000
 Octapole moment (field-independent basis, Debye-Ang**2):
  XXX=              0.0000  YYY=              0.0000  ZZZ=              4.6737  XYY=              0.0000
  XXY=              0.0000  XXZ=              1.1476  XZZ=              0.0000  YZZ=              0.0000
  YYZ=              1.5818  XYZ=              0.0000
 Hexadecapole moment (field-independent basis, Debye-Ang**3):
 XXXX=             -6.9026 YYYY=             -5.3576 ZZZZ=            -71.5154 XXXY=              0.0000
 XXXZ=              0.0000 YYYX=              0.0000 YYYZ=              0.0000 ZZZX=              0.0000
 ZZZY=              0.0000 XXYY=             -2.0434 XXZZ=            -12.4564 YYZZ=            -12.0542
 XXYZ=              0.0000 YYXZ=              0.0000 ZZXY=              0.0000
 N-N= 1.411139229120D+00 E-N=-1.863190879137D+02  KE= 7.533910424515D+01
 Symmetry A1   KE= 6.882575976284D+01
 Symmetry A2   KE= 0.000000000000D+00
 Symmetry B1   KE= 4.257391934855D+00
 Symmetry B2   KE= 2.255952547454D+00
 Symmetry A1   SP=-1.000000000000D+00
 Symmetry A2   SP= 0.000000000000D+00
 Symmetry B1   SP= 2.181414771041D-16
 Symmetry B2   SP= 1.000000000000D+00
                          Isotropic Fermi Contact Couplings
        Atom                 a.u.       MegaHertz       Gauss      10(-4) cm-1
     1  O(17)              0.13443     -40.74567     -14.53907     -13.59129
     2  H(1)              -0.29684    -663.41836    -236.72417    -221.29255
 --------------------------------------------------------
       Center         ----  Spin Dipole Couplings  ----
                      3XX-RR        3YY-RR        3ZZ-RR
 --------------------------------------------------------
     1   Atom       -1.485235      3.153836     -1.668601
     2   Atom       -0.005504     -0.005044      0.010548
 --------------------------------------------------------
                        XY            XZ            YZ
 --------------------------------------------------------
     1   Atom        0.000000      0.000000      0.000000
     2   Atom        0.000000      0.000000      0.000000
 --------------------------------------------------------


 ---------------------------------------------------------------------------------
              Anisotropic Spin Dipole Couplings in Principal Axis System
 ---------------------------------------------------------------------------------

       Atom             a.u.   MegaHertz   Gauss  10(-4) cm-1        Axes

              Baa    -1.6686   120.739    43.083    40.274  0.0000  0.0000  1.0000
     1 O(17)  Bbb    -1.4852   107.471    38.348    35.848  1.0000  0.0000  0.0000
              Bcc     3.1538  -228.209   -81.431   -76.122 -0.0000  1.0000  0.0000
 
              Baa    -0.0055    -2.937    -1.048    -0.980  1.0000  0.0000  0.0000
     2 H(1)   Bbb    -0.0050    -2.691    -0.960    -0.898 -0.0000  1.0000  0.0000
              Bcc     0.0105     5.628     2.008     1.877  0.0000  0.0000  1.0000
 

 ---------------------------------------------------------------------------------

 No NMR shielding tensors so no spin-rotation constants.
 Leave Link  601 at Fri Feb 28 17:04:37 2025, MaxMem=   104857600 cpu:               0.1 elap:               0.1
 (Enter /share/apps/g16/l9999.exe)
 Unable to Open any file for archive entry.
 1\1\GINC-WEBSERVER\Stability\UHF\6-31G\H1O1(1-)\WEBMODEMO\28-Feb-2025\
 0\\#P RHF/6-31G stable=opt\\HO\\-1,1\O,0,0.,0.,0.\H,0,0.,0.,3.\\Versio
 n=ES64L-G16RevC.01\State=1-SG\HF=-75.2152927\S2=1.000973\S2-1=0.\S2A=0
 .007784\RMSD=5.565e-09\Dipole=0.,0.,0.528894\Quadrupole=-0.0618063,0.9
 067691,-0.8449628,0.,0.,0.\PG=C*V [C*(H1O1)]\\@
 The archive entry for this job was punched.


 TIME IS IN FACT THE HERO OF THE PLOT. THE TIME
 WITH WHICH WE HAVE TO DEAL IS OF THE ORDER OF TWO
 BILLION YEARS...GIVEN SO MUCH TIME, THE "IMPOSSIBLE"
 BECOMES POSSIBLE, THE POSSIBLE PROBABLE, THE PROBABLE
 VIRTUALLY CERTAIN.  ONE HAS ONLY TO WAIT, TIME
 ITSELF PERFORMS THE MIRACLES.
 "ORIGIN OF LIFE" LECTURES, GEORGE WALD, 1954
 Job cpu time:       0 days  0 hours  0 minutes  1.7 seconds.
 Elapsed time:       0 days  0 hours  0 minutes  1.5 seconds.
 File lengths (MBytes):  RWF=      6 Int=      0 D2E=      0 Chk=      1 Scr=      1
 Normal termination of Gaussian 16 at Fri Feb 28 17:04:38 2025.


==> anc/chem_results/ORCA-OH-calc.txt <==

                                 *****************
                                 * O   R   C   A *
                                 *****************

                                            #,                                       
                                            ###                                      
                                            ####                                     
                                            #####                                    
                                            ######                                   
                                           ########,                                 
                                     ,,################,,,,,                         
                               ,,#################################,,                 
                          ,,##########################################,,             
                       ,#########################################, ''#####,          
                    ,#############################################,,   '####,        
                  ,##################################################,,,,####,       
                ,###########''''           ''''###############################       
              ,#####''   ,,,,##########,,,,          '''####'''          '####       
            ,##' ,,,,###########################,,,                        '##       
           ' ,,###''''                  '''############,,,                           
         ,,##''                                '''############,,,,        ,,,,,,###''
      ,#''                                            '''#######################'''  
     '                                                          ''''####''''         
             ,#######,   #######,   ,#######,      ##                                
            ,#'     '#,  ##    ##  ,#'     '#,    #''#        ######   ,####,        
            ##       ##  ##   ,#'  ##            #'  '#       #        #'  '#        
            ##       ##  #######   ##           ,######,      #####,   #    #        
            '#,     ,#'  ##    ##  '#,     ,#' ,#      #,         ##   #,  ,#        
             '#######'   ##     ##  '#######'  #'      '#     #####' # '####'        



                  #######################################################
                  #                        -***-                        #
                  #          Department of theory and spectroscopy      #
                  #    Directorship and core code : Frank Neese         #
                  #        Max Planck Institute fuer Kohlenforschung    #
                  #                Kaiser Wilhelm Platz 1               #
                  #                 D-45470 Muelheim/Ruhr               #
                  #                      Germany                        #
                  #                                                     #
                  #                  All rights reserved                #
                  #                        -***-                        #
                  #######################################################


                         Program Version 5.0.4 -  RELEASE  -


 With contributions from (in alphabetic order):
   Daniel Aravena         : Magnetic Suceptibility
   Michael Atanasov       : Ab Initio Ligand Field Theory (pilot matlab implementation)
   Alexander A. Auer      : GIAO ZORA, VPT2 properties, NMR spectrum
   Ute Becker             : Parallelization
   Giovanni Bistoni       : ED, misc. LED, open-shell LED, HFLD
   Martin Brehm           : Molecular dynamics
   Dmytro Bykov           : SCF Hessian
   Vijay G. Chilkuri      : MRCI spin determinant printing, contributions to CSF-ICE
   Dipayan Datta          : RHF DLPNO-CCSD density
   Achintya Kumar Dutta   : EOM-CC, STEOM-CC
   Dmitry Ganyushin       : Spin-Orbit,Spin-Spin,Magnetic field MRCI
   Miquel Garcia          : C-PCM and meta-GGA Hessian, CC/C-PCM, Gaussian charge scheme
   Yang Guo               : DLPNO-NEVPT2, F12-NEVPT2, CIM, IAO-localization
   Andreas Hansen         : Spin unrestricted coupled pair/coupled cluster methods
   Benjamin Helmich-Paris : MC-RPA, TRAH-SCF, COSX integrals
   Lee Huntington         : MR-EOM, pCC
   Robert Izsak           : Overlap fitted RIJCOSX, COSX-SCS-MP3, EOM
   Marcus Kettner         : VPT2
   Christian Kollmar      : KDIIS, OOCD, Brueckner-CCSD(T), CCSD density, CASPT2, CASPT2-K
   Simone Kossmann        : Meta GGA functionals, TD-DFT gradient, OOMP2, MP2 Hessian
   Martin Krupicka        : Initial AUTO-CI
   Lucas Lang             : DCDCAS
   Marvin Lechner         : AUTO-CI (C++ implementation), FIC-MRCC
   Dagmar Lenk            : GEPOL surface, SMD
   Dimitrios Liakos       : Extrapolation schemes; Compound Job, initial MDCI parallelization
   Dimitrios Manganas     : Further ROCIS development; embedding schemes
   Dimitrios Pantazis     : SARC Basis sets
   Anastasios Papadopoulos: AUTO-CI, single reference methods and gradients
   Taras Petrenko         : DFT Hessian,TD-DFT gradient, ASA, ECA, R-Raman, ABS, FL, XAS/XES, NRVS
   Peter Pinski           : DLPNO-MP2, DLPNO-MP2 Gradient
   Christoph Reimann      : Effective Core Potentials
   Marius Retegan         : Local ZFS, SOC
   Christoph Riplinger    : Optimizer, TS searches, QM/MM, DLPNO-CCSD(T), (RO)-DLPNO pert. Triples
   Tobias Risthaus        : Range-separated hybrids, TD-DFT gradient, RPA, STAB
   Michael Roemelt        : Original ROCIS implementation
   Masaaki Saitow         : Open-shell DLPNO-CCSD energy and density
   Barbara Sandhoefer     : DKH picture change effects
   Avijit Sen             : IP-ROCIS
   Kantharuban Sivalingam : CASSCF convergence, NEVPT2, FIC-MRCI
   Bernardo de Souza      : ESD, SOC TD-DFT
   Georgi Stoychev        : AutoAux, RI-MP2 NMR, DLPNO-MP2 response
   Willem Van den Heuvel  : Paramagnetic NMR
   Boris Wezisla          : Elementary symmetry handling
   Frank Wennmohs         : Technical directorship


 We gratefully acknowledge several colleagues who have allowed us to
 interface, adapt or use parts of their codes:
   Stefan Grimme, W. Hujo, H. Kruse, P. Pracht,  : VdW corrections, initial TS optimization,
                  C. Bannwarth, S. Ehlert          DFT functionals, gCP, sTDA/sTD-DF
   Ed Valeev, F. Pavosevic, A. Kumar             : LibInt (2-el integral package), F12 methods
   Garnet Chan, S. Sharma, J. Yang, R. Olivares  : DMRG
   Ulf Ekstrom                                   : XCFun DFT Library
   Mihaly Kallay                                 : mrcc  (arbitrary order and MRCC methods)
   Jiri Pittner, Ondrej Demel                    : Mk-CCSD
   Frank Weinhold                                : gennbo (NPA and NBO analysis)
   Christopher J. Cramer and Donald G. Truhlar   : smd solvation model
   Lars Goerigk                                  : TD-DFT with DH, B97 family of functionals
   V. Asgeirsson, H. Jonsson                     : NEB implementation
   FAccTs GmbH                                   : IRC, NEB, NEB-TS, DLPNO-Multilevel, CI-OPT
                                                   MM, QMMM, 2- and 3-layer-ONIOM, Crystal-QMMM,
                                                   LR-CPCM, SF, NACMEs, symmetry and pop. for TD-DFT,
                                                   nearIR, NL-DFT gradient (VV10), updates on ESD,
                                                   ML-optimized integration grids
   S Lehtola, MJT Oliveira, MAL Marques          : LibXC Library
   Liviu Ungur et al                             : ANISO software


 Your calculation uses the libint2 library for the computation of 2-el integrals
 For citations please refer to: http://libint.valeyev.net

 Your ORCA version has been built with support for libXC version: 5.1.0
 For citations please refer to: https://tddft.org/programs/libxc/

 This ORCA versions uses:
   CBLAS   interface :  Fast vector & matrix operations
   LAPACKE interface :  Fast linear algebra routines
   SCALAPACK package :  Parallel linear algebra routines
   Shared memory     :  Shared parallel matrices
   BLAS/LAPACK       :  OpenBLAS 0.3.15  USE64BITINT DYNAMIC_ARCH NO_AFFINITY Haswell SINGLE_THREADED
        Core in use  :  Haswell
   Copyright (c) 2011-2014, The OpenBLAS Project


================================================================================

----- Orbital basis set information -----
Your calculation utilizes the basis: 6-31G
   H-He, Li-Ne : W. J. Hehre, R. Ditchfield and J.A. Pople, J. Chem. Phys. 56, 2257 (1972).
                 Note: He and Ne are unpublished basis sets taken from the Gaussian program.
                 Note: Li and B from J. D. Dill and J. A. Pople, J. Chem. Phys. 62, 2921 (1975).
   Na - Ar     : M. M. Francl, W. J. Pietro, W. J. Hehre, J. S. Binkley, M. S. Gordon, 
                 D. J. DeFrees and J. A. Pople, J. Chem. Phys. 77, 3654 (1982).
   K - Zn      : V. A. Rassolov, J. A. Pople, M. A. Ratner, and T. L. Windus, J. Chem. Phys. 109, 1223 (1998).

================================================================================
                                        WARNINGS
                       Please study these warnings very carefully!
================================================================================


INFO   : the flag for use of the SHARK integral package has been found!

================================================================================
                                       INPUT FILE
================================================================================
NAME = input.inp
|  1> #
|  2> # HO
|  3> #
|  4> 
|  5> ! HF 6-31G 
|  6> 
|  7> %scf
|  8>    HFTyp RHF
|  9>    guess PAtom
| 10> end
| 11> 
| 12> 
| 13> * xyz -1 1
| 14> O 0.00000000 0.00000000 0.00000000
| 15> H 0.00000000 0.00000000 3.00000000
| 16> *
| 17> 
| 18>                          ****END OF INPUT****
================================================================================

                       ****************************
                       * Single Point Calculation *
                       ****************************

---------------------------------
CARTESIAN COORDINATES (ANGSTROEM)
---------------------------------
  O      0.000000    0.000000    0.000000
  H      0.000000    0.000000    3.000000

----------------------------
CARTESIAN COORDINATES (A.U.)
----------------------------
  NO LB      ZA    FRAG     MASS         X           Y           Z
   0 O     8.0000    0    15.999    0.000000    0.000000    0.000000
   1 H     1.0000    0     1.008    0.000000    0.000000    5.669178

--------------------------------
INTERNAL COORDINATES (ANGSTROEM)
--------------------------------
 O      0   0   0     0.000000000000     0.00000000     0.00000000
 H      1   0   0     3.000000000000     0.00000000     0.00000000

---------------------------
INTERNAL COORDINATES (A.U.)
---------------------------
 O      0   0   0     0.000000000000     0.00000000     0.00000000
 H      1   0   0     5.669178401764     0.00000000     0.00000000

---------------------
BASIS SET INFORMATION
---------------------
There are 2 groups of distinct atoms

 Group   1 Type O   : 10s4p contracted to 3s2p pattern {631/31}
 Group   2 Type H   : 4s contracted to 2s pattern {31}

Atom   0O    basis set group =>   1
Atom   1H    basis set group =>   2
------------------------------------------------------------------------------
                           ORCA GTO INTEGRAL CALCULATION
------------------------------------------------------------------------------
------------------------------------------------------------------------------
                   ___                                                        
                  /   \      - P O W E R E D   B Y -                         
                 /     \                                                     
                 |  |  |   _    _      __       _____    __    __             
                 |  |  |  | |  | |    /  \     |  _  \  |  |  /  |          
                  \  \/   | |  | |   /    \    | | | |  |  | /  /          
                 / \  \   | |__| |  /  /\  \   | |_| |  |  |/  /          
                |  |  |   |  __  | /  /__\  \  |    /   |      \           
                |  |  |   | |  | | |   __   |  |    \   |  |\   \          
                \     /   | |  | | |  |  |  |  | |\  \  |  | \   \       
                 \___/    |_|  |_| |__|  |__|  |_| \__\ |__|  \__/        
                                                                              
                      - O R C A' S   B I G   F R I E N D -                    
                                      &                                       
                       - I N T E G R A L  F E E D E R -                       
                                                                              
 v1 FN, 2020, v2 2021                                                         
------------------------------------------------------------------------------


Reading SHARK input file input.SHARKINP.tmp ... ok
----------------------
SHARK INTEGRAL PACKAGE
----------------------

Number of atoms                             ...      2
Number of basis functions                   ...     11
Number of shells                            ...      7
Maximum angular momentum                    ...      1
Integral batch strategy                     ... SHARK/LIBINT Hybrid
RI-J (if used) integral strategy            ... SPLIT-RIJ (Revised 2003 algorithm where possible)
Printlevel                                  ...      1
Contraction scheme used                     ... SEGMENTED contraction
Coulomb Range Separation                    ... NOT USED
Exchange Range Separation                   ... NOT USED
Finite Nucleus Model                        ... NOT USED
Auxiliary Coulomb fitting basis             ... NOT available
Auxiliary J/K fitting basis                 ... NOT available
Auxiliary Correlation fitting basis         ... NOT available
Auxiliary 'external' fitting basis          ... NOT available
Integral threshold                          ...     1.000000e-10
Primitive cut-off                           ...     1.000000e-11
Primitive pair pre-selection threshold      ...     1.000000e-11

Calculating pre-screening integrals         ... done (  0.0 sec) Dimension = 7
Organizing shell pair data                  ... done (  0.0 sec)
Shell pair information
Total number of shell pairs                 ...        28
Shell pairs after pre-screening             ...        28
Total number of primitive shell pairs       ...       195
Primitive shell pairs kept                  ...       173
          la=0 lb=0:     15 shell pairs
          la=1 lb=0:     10 shell pairs
          la=1 lb=1:      3 shell pairs

Calculating one electron integrals          ... done (  0.0 sec)
Calculating Nuclear repulsion               ... done (  0.0 sec) ENN=      1.411139222133 Eh

SHARK setup successfully completed in   0.1 seconds

Maximum memory used throughout the entire GTOINT-calculation: 5.4 MB
-------------------------------------------------------------------------------
                                 ORCA SCF
-------------------------------------------------------------------------------

------------
SCF SETTINGS
------------
Hamiltonian:
 Ab initio Hamiltonian  Method          .... Hartree-Fock(GTOs)


General Settings:
 Integral files         IntName         .... input
 Hartree-Fock type      HFTyp           .... RHF
 Total Charge           Charge          ....   -1
 Multiplicity           Mult            ....    1
 Number of Electrons    NEL             ....   10
 Basis Dimension        Dim             ....   11
 Nuclear Repulsion      ENuc            ....      1.4111392221 Eh

Convergence Acceleration:
 DIIS                   CNVDIIS         .... on
   Start iteration      DIISMaxIt       ....    12
   Startup error        DIISStart       ....  0.200000
   # of expansion vecs  DIISMaxEq       ....     5
   Bias factor          DIISBfac        ....   1.050
   Max. coefficient     DIISMaxC        ....  10.000
 Trust-Rad. Augm. Hess. CNVTRAH         .... auto
   Auto Start mean grad. ratio tolernc. ....  1.125000
   Auto Start start iteration           ....    20
   Auto Start num. interpolation iter.  ....    10
   Max. Number of Micro iterations      ....    16
   Max. Number of Macro iterations      .... Maxiter - #DIIS iter
   Number of Davidson start vectors     ....     2
   Converg. threshold I  (grad. norm)   ....   5.000e-05
   Converg. threshold II (energy diff.) ....   1.000e-06
   Grad. Scal. Fac. for Micro threshold ....   0.100
   Minimum threshold for Micro iter.    ....   0.010
   NR start threshold (gradient norm)   ....   0.001
   Initial trust radius                 ....   0.400
   Minimum AH scaling param. (alpha)    ....   1.000
   Maximum AH scaling param. (alpha)    .... 1000.000
   Orbital update algorithm             .... Taylor
   White noise on init. David. guess    .... on
   Maximum white noise                  ....   0.010
   Quad. conv. algorithm                .... NR
 SOSCF                  CNVSOSCF        .... on
   Start iteration      SOSCFMaxIt      ....   150
   Startup grad/error   SOSCFStart      ....  0.003300
 Level Shifting         CNVShift        .... on
   Level shift para.    LevelShift      ....    0.2500
   Turn off err/grad.   ShiftErr        ....    0.0010
 Zerner damping         CNVZerner       .... off
 Static damping         CNVDamp         .... on
   Fraction old density DampFac         ....    0.7000
   Max. Damping (<1)    DampMax         ....    0.9800
   Min. Damping (>=0)   DampMin         ....    0.0000
   Turn off err/grad.   DampErr         ....    0.1000
 Fernandez-Rico         CNVRico         .... off

SCF Procedure:
 Maximum # iterations   MaxIter         ....   125
 SCF integral mode      SCFMode         .... Direct
   Integral package                     .... SHARK and LIBINT hybrid scheme
 Reset frequency        DirectResetFreq ....    20
 Integral Threshold     Thresh          ....  1.000e-10 Eh
 Primitive CutOff       TCut            ....  1.000e-11 Eh

Convergence Tolerance:
 Convergence Check Mode ConvCheckMode   .... Total+1el-Energy
 Convergence forced     ConvForced      .... 0
 Energy Change          TolE            ....  1.000e-06 Eh
 1-El. energy change                    ....  1.000e-03 Eh
 Orbital Gradient       TolG            ....  5.000e-05
 Orbital Rotation angle TolX            ....  5.000e-05
 DIIS Error             TolErr          ....  1.000e-06


Diagonalization of the overlap matrix:
Smallest eigenvalue                        ... 2.312e-01
Time for diagonalization                   ...    0.000 sec
Threshold for overlap eigenvalues          ... 1.000e-08
Number of eigenvalues below threshold      ... 0
Time for construction of square roots      ...    0.001 sec
Total time needed                          ...    0.001 sec

-----------------------------------------
INITIAL GUESS: POLARIZED ATOMIC DENSITIES
-----------------------------------------
The minimal basis has 6 functions
EHT matrix was diagonalized
Basis set overlap was calculated now projecting the orbitals
Using GuessMode=FMatrix for the initial guess
C*T matrix was formed
Effective Fockian was calculated
Effective Fockian was diagonalized
Initial density was built
                      ------------------
                      INITIAL GUESS DONE
                      ------------------
--------------
SCF ITERATIONS
--------------
ITER       Energy         Delta-E        Max-DP      RMS-DP      [F,P]     Damp
               ***  Starting incremental Fock matrix formation  ***
  0    -74.8350259526   0.000000000000 0.12779047  0.02665601  0.5878960 0.7000
  1    -74.9554357523  -0.120409799628 0.11624810  0.01824472  0.3225808 0.7000
                               ***Turning on DIIS***
  2    -75.0124645994  -0.057028847103 0.09121071  0.01200158  0.1661684 0.7000
  3    -75.1786423900  -0.166177790602 0.22237983  0.02756052  0.0881492 0.0000
  4    -74.9170996802   0.261542709815 0.03709777  0.00774123  0.0733907 0.0000
  5    -75.0955141280  -0.178414447887 0.01535259  0.00278528  0.0138177 0.0000
                      *** Initiating the SOSCF procedure ***
                           *** Shutting down DIIS ***
                      *** Re-Reading the Fockian *** 
                      *** Removing any level shift *** 
ITER      Energy       Delta-E        Grad      Rot      Max-DP    RMS-DP
  6    -75.12101951  -0.0255053827  0.002244  0.002244  0.003647  0.000476
               *** Restarting incremental Fock matrix formation ***
  7    -75.11330466   0.0077148537  0.000511  0.002123  0.002080  0.000322
  8    -75.11330626  -0.0000016048  0.000470  0.000183  0.000561  0.000103
                 **** Energy Check signals convergence ****
              ***Rediagonalizing the Fockian in SOSCF/NRSCF***

               *****************************************************
               *                     SUCCESS                       *
               *           SCF CONVERGED AFTER   9 CYCLES          *
               *****************************************************


----------------
TOTAL SCF ENERGY
----------------

Total Energy       :          -75.11330702 Eh           -2043.93700 eV

Components:
Nuclear Repulsion  :            1.41113922 Eh              38.39905 eV
Electronic Energy  :          -76.52444625 Eh           -2082.33605 eV
One Electron Energy:         -108.95214865 Eh           -2964.73869 eV
Two Electron Energy:           32.42770240 Eh             882.40264 eV

Virial components:
Potential Energy   :         -150.24539053 Eh           -4088.38493 eV
Kinetic Energy     :           75.13208351 Eh            2044.44793 eV
Virial Ratio       :            1.99975009


---------------
SCF CONVERGENCE
---------------

  Last Energy change         ...   -7.6146e-07  Tolerance :   1.0000e-06
  Last MAX-Density change    ...    2.6467e-04  Tolerance :   1.0000e-05
  Last RMS-Density change    ...    3.5751e-05  Tolerance :   1.0000e-06
  Last Orbital Gradient      ...    6.4452e-05  Tolerance :   5.0000e-05
  Last Orbital Rotation      ...    1.3035e-04  Tolerance :   5.0000e-05

             **** THE GBW FILE WAS UPDATED (input.gbw) ****
             **** DENSITY input.scfp WAS UPDATED ****
             **** ENERGY FILE WAS UPDATED (input.en.tmp) ****
             **** THE GBW FILE WAS UPDATED (input.gbw) ****
             **** DENSITY input.scfp WAS UPDATED ****
----------------
ORBITAL ENERGIES
----------------

  NO   OCC          E(Eh)            E(eV) 
   0   2.0000     -20.433489      -556.0235 
   1   2.0000      -0.989115       -26.9152 
   2   2.0000      -0.308980        -8.4078 
   3   2.0000      -0.308980        -8.4078 
   4   2.0000      -0.007881        -0.2145 
   5   0.0000       0.232474         6.3259 
   6   0.0000       1.333786        36.2942 
   7   0.0000       1.354109        36.8472 
   8   0.0000       1.354109        36.8472 
   9   0.0000       1.416918        38.5563 
  10   0.0000       1.524800        41.4919 

                    ********************************
                    * MULLIKEN POPULATION ANALYSIS *
                    ********************************

-----------------------
MULLIKEN ATOMIC CHARGES
-----------------------
   0 O :   -0.266395
   1 H :   -0.733605
Sum of atomic charges:   -1.0000000

--------------------------------
MULLIKEN REDUCED ORBITAL CHARGES
--------------------------------
  0 O s       :     3.999420  s :     3.999420
      pz      :     0.266975  p :     4.266975
      px      :     2.000000
      py      :     2.000000
  1 H s       :     1.733605  s :     1.733605


                     *******************************
                     * LOEWDIN POPULATION ANALYSIS *
                     *******************************

----------------------
LOEWDIN ATOMIC CHARGES
----------------------
   0 O :   -0.270513
   1 H :   -0.729487

-------------------------------
LOEWDIN REDUCED ORBITAL CHARGES
-------------------------------
  0 O s       :     3.999411  s :     3.999411
      pz      :     0.271102  p :     4.271102
      px      :     2.000000
      py      :     2.000000
  1 H s       :     1.729487  s :     1.729487


                      *****************************
                      * MAYER POPULATION ANALYSIS *
                      *****************************

  NA   - Mulliken gross atomic population
  ZA   - Total nuclear charge
  QA   - Mulliken gross atomic charge
  VA   - Mayer's total valence
  BVA  - Mayer's bonded valence
  FA   - Mayer's free valence

  ATOM       NA         ZA         QA         VA         BVA        FA
  0 O      8.2664     8.0000    -0.2664     0.4618     0.4618     0.0000
  1 H      1.7336     1.0000    -0.7336     0.4618     0.4618     0.0000

  Mayer bond orders larger than 0.100000
B(  0-O ,  1-H ) :   0.4618 

-------
TIMINGS
-------

Total SCF time: 0 days 0 hours 0 min 0 sec 

Total time                  ....       0.312 sec
Sum of individual times     ....       0.032 sec  ( 10.1%)

Fock matrix formation       ....       0.028 sec  (  8.9%)
Diagonalization             ....       0.001 sec  (  0.2%)
Density matrix formation    ....       0.000 sec  (  0.0%)
Population analysis         ....       0.001 sec  (  0.3%)
Initial guess               ....       0.001 sec  (  0.3%)
Orbital Transformation      ....       0.000 sec  (  0.0%)
Orbital Orthonormalization  ....       0.000 sec  (  0.0%)
DIIS solution               ....       0.001 sec  (  0.2%)
SOSCF solution              ....       0.000 sec  (  0.1%)

Maximum memory used throughout the entire SCF-calculation: 223.6 MB

-------------------------   --------------------
FINAL SINGLE POINT ENERGY       -75.113307023337
-------------------------   --------------------


                            ***************************************
                            *     ORCA property calculations      *
                            ***************************************

                                    ---------------------
                                    Active property flags
                                    ---------------------
   (+) Dipole Moment


------------------------------------------------------------------------------
                       ORCA ELECTRIC PROPERTIES CALCULATION
------------------------------------------------------------------------------

Dipole Moment Calculation                       ... on
Quadrupole Moment Calculation                   ... off
Polarizability Calculation                      ... off
GBWName                                         ... input.gbw
Electron density                                ... input.scfp
The origin for moment calculation is the CENTER OF MASS  = ( 0.000000,  0.000000  0.336011)

-------------
DIPOLE MOMENT
-------------
                                X             Y             Z
Electronic contribution:      0.00000      -0.00000      -6.38510
Nuclear contribution   :      0.00000       0.00000       2.64508
                        -----------------------------------------
Total Dipole Moment    :      0.00000      -0.00000      -3.74002
                        -----------------------------------------
Magnitude (a.u.)       :      3.74002
Magnitude (Debye)      :      9.50637



--------------------
Rotational spectrum 
--------------------
 
Rotational constants in cm-1:     0.000000     1.975280     1.975280 
Rotational constants in MHz :     0.000000 59217.413687 59217.413687 

 Dipole components along the rotational axes: 
x,y,z [a.u.] :    -3.740019    -0.000000     0.000000 
x,y,z [Debye]:    -9.506372    -0.000000     0.000000 

 

Timings for individual modules:

Sum of individual times         ...        0.480 sec (=   0.008 min)
GTO integral calculation        ...        0.124 sec (=   0.002 min)  25.8 %
SCF iterations                  ...        0.356 sec (=   0.006 min)  74.2 %
                             ****ORCA TERMINATED NORMALLY****
TOTAL RUN TIME: 0 days 0 hours 0 minutes 0 seconds 573 msec


==> anc/chem_results/gaussian_input1.text <==
#P RHF/6-31G stable=opt

HO

-1 1
O 0.00000000 0.00000000 0.00000000
H 0.00000000 0.00000000 3.00000000



==> anc/chem_results/gaussian_input2.text <==
#P RHF/6-31G scf=qc 

HO

-1 1
O 0.00000000 0.00000000 0.00000000
H 0.00000000 0.00000000 3.00000000

==> anc/chem_results/gaussian_output2.txt <==
 Entering Gaussian System, Link 0=/share/apps/g16/g16
 Initial command:
 /share/apps/g16/l1.exe "/scratch/webmodemo/webmo-4350/1648262/Gau-3616735.inp" -scrdir="/scratch/webmodemo/webmo-4350/1648262/"
 Entering Link 1 = /share/apps/g16/l1.exe PID=   3616736.
  
 Copyright (c) 1988-2019, Gaussian, Inc.  All Rights Reserved.
  
 This is part of the Gaussian(R) 16 program.  It is based on
 the Gaussian(R) 09 system (copyright 2009, Gaussian, Inc.),
 the Gaussian(R) 03 system (copyright 2003, Gaussian, Inc.),
 the Gaussian(R) 98 system (copyright 1998, Gaussian, Inc.),
 the Gaussian(R) 94 system (copyright 1995, Gaussian, Inc.),
 the Gaussian 92(TM) system (copyright 1992, Gaussian, Inc.),
 the Gaussian 90(TM) system (copyright 1990, Gaussian, Inc.),
 the Gaussian 88(TM) system (copyright 1988, Gaussian, Inc.),
 the Gaussian 86(TM) system (copyright 1986, Carnegie Mellon
 University), and the Gaussian 82(TM) system (copyright 1983,
 Carnegie Mellon University). Gaussian is a federally registered
 trademark of Gaussian, Inc.
  
 This software contains proprietary and confidential information,
 including trade secrets, belonging to Gaussian, Inc.
  
 This software is provided under written license and may be
 used, copied, transmitted, or stored only in accord with that
 written license.
  
 The following legend is applicable only to US Government
 contracts under FAR:
  
                    RESTRICTED RIGHTS LEGEND
  
 Use, reproduction and disclosure by the US Government is
 subject to restrictions as set forth in subparagraphs (a)
 and (c) of the Commercial Computer Software - Restricted
 Rights clause in FAR 52.227-19.
  
 Gaussian, Inc.
 340 Quinnipiac St., Bldg. 40, Wallingford CT 06492
  
  
 ---------------------------------------------------------------
 Warning -- This program may not be used in any manner that
 competes with the business of Gaussian, Inc. or will provide
 assistance to any competitor of Gaussian, Inc.  The licensee
 of this program is prohibited from giving any competitor of
 Gaussian, Inc. access to this program.  By using this program,
 the user acknowledges that Gaussian, Inc. is engaged in the
 business of creating and licensing software in the field of
 computational chemistry and represents and warrants to the
 licensee that it is not a competitor of Gaussian, Inc. and that
 it will not use this program in any manner prohibited above.
 ---------------------------------------------------------------
  

 Cite this work as:
 Gaussian 16, Revision C.01,
 M. J. Frisch, G. W. Trucks, H. B. Schlegel, G. E. Scuseria, 
 M. A. Robb, J. R. Cheeseman, G. Scalmani, V. Barone, 
 G. A. Petersson, H. Nakatsuji, X. Li, M. Caricato, A. V. Marenich, 
 J. Bloino, B. G. Janesko, R. Gomperts, B. Mennucci, H. P. Hratchian, 
 J. V. Ortiz, A. F. Izmaylov, J. L. Sonnenberg, D. Williams-Young, 
 F. Ding, F. Lipparini, F. Egidi, J. Goings, B. Peng, A. Petrone, 
 T. Henderson, D. Ranasinghe, V. G. Zakrzewski, J. Gao, N. Rega, 
 G. Zheng, W. Liang, M. Hada, M. Ehara, K. Toyota, R. Fukuda, 
 J. Hasegawa, M. Ishida, T. Nakajima, Y. Honda, O. Kitao, H. Nakai, 
 T. Vreven, K. Throssell, J. A. Montgomery, Jr., J. E. Peralta, 
 F. Ogliaro, M. J. Bearpark, J. J. Heyd, E. N. Brothers, K. N. Kudin, 
 V. N. Staroverov, T. A. Keith, R. Kobayashi, J. Normand, 
 K. Raghavachari, A. P. Rendell, J. C. Burant, S. S. Iyengar, 
 J. Tomasi, M. Cossi, J. M. Millam, M. Klene, C. Adamo, R. Cammi, 
 J. W. Ochterski, R. L. Martin, K. Morokuma, O. Farkas, 
 J. B. Foresman, and D. J. Fox, Gaussian, Inc., Wallingford CT, 2019.
 
 ******************************************
 Gaussian 16:  ES64L-G16RevC.01  3-Jul-2019
                28-Feb-2025 
 ******************************************
 -------------------
 #P RHF/6-31G scf=qc
 -------------------
 1/38=1,172=1/1;
 2/12=2,17=6,18=5,40=1/2;
 3/5=1,6=6,11=1,25=1,30=1,116=1/1,2,3;
 4//1;
 5/5=2,8=3,38=5/8;
 6/7=2,8=2,9=2,10=2,28=1/1;
 99/5=1,9=1/99;
 Leave Link    1 at Fri Feb 28 16:02:26 2025, MaxMem=           0 cpu:               0.0 elap:               0.0
 (Enter /share/apps/g16/l101.exe)
 --
 HO
 --
 Symbolic Z-matrix:
 Charge = -1 Multiplicity = 1
 O                     0.        0.        0. 
 H                     0.        0.        3. 
 
 ITRead=  0  0
 MicOpt= -1 -1
 NAtoms=      2 NQM=        2 NQMF=       0 NMMI=      0 NMMIF=      0
                NMic=       0 NMicF=      0.
                    Isotopes and Nuclear Properties:
 (Nuclear quadrupole moments (NQMom) in fm**2, nuclear magnetic moments (NMagM)
  in nuclear magnetons)

  Atom         1           2
 IAtWgt=          16           1
 AtmWgt=  15.9949146   1.0078250
 NucSpn=           0           1
 AtZEff=  -0.0000000  -0.0000000
 NQMom=    0.0000000   0.0000000
 NMagM=    0.0000000   2.7928460
 AtZNuc=   8.0000000   1.0000000
 Leave Link  101 at Fri Feb 28 16:02:26 2025, MaxMem=   104857600 cpu:               0.1 elap:               0.1
 (Enter /share/apps/g16/l202.exe)
                          Input orientation:                          
 ---------------------------------------------------------------------
 Center     Atomic      Atomic             Coordinates (Angstroms)
 Number     Number       Type             X           Y           Z
 ---------------------------------------------------------------------
      1          8           0        0.000000    0.000000    0.000000
      2          1           0        0.000000    0.000000    3.000000
 ---------------------------------------------------------------------
 Stoichiometry    HO(1-)
 Framework group  C*V[C*(HO)]
 Deg. of freedom     1
 Full point group                 C*V     NOp   4
 Largest Abelian subgroup         C2V     NOp   4
 Largest concise Abelian subgroup C1      NOp   1
                         Standard orientation:                         
 ---------------------------------------------------------------------
 Center     Atomic      Atomic             Coordinates (Angstroms)
 Number     Number       Type             X           Y           Z
 ---------------------------------------------------------------------
      1          8           0        0.000000    0.000000    0.333333
      2          1           0        0.000000    0.000000   -2.666667
 ---------------------------------------------------------------------
 Rotational constants (GHZ):           0.0000000          59.2279261          59.2279261
 Leave Link  202 at Fri Feb 28 16:02:26 2025, MaxMem=   104857600 cpu:               0.0 elap:               0.0
 (Enter /share/apps/g16/l301.exe)
 Standard basis: 6-31G (6D, 7F)
 Ernie: Thresh=  0.10000D-02 Tol=  0.10000D-05 Strict=F.
 There are     7 symmetry adapted cartesian basis functions of A1  symmetry.
 There are     0 symmetry adapted cartesian basis functions of A2  symmetry.
 There are     2 symmetry adapted cartesian basis functions of B1  symmetry.
 There are     2 symmetry adapted cartesian basis functions of B2  symmetry.
 There are     7 symmetry adapted basis functions of A1  symmetry.
 There are     0 symmetry adapted basis functions of A2  symmetry.
 There are     2 symmetry adapted basis functions of B1  symmetry.
 There are     2 symmetry adapted basis functions of B2  symmetry.
    11 basis functions,    26 primitive gaussians,    11 cartesian basis functions
     5 alpha electrons        5 beta electrons
       nuclear repulsion energy         1.4111392291 Hartrees.
 IExCor=    0 DFT=F Ex=HF Corr=None ExCW=0 ScaHFX=  1.000000
 ScaDFX=  1.000000  1.000000  1.000000  1.000000 ScalE2=  1.000000  1.000000
 IRadAn=      5 IRanWt=     -1 IRanGd=            0 ICorTp=0 IEmpDi=  4
 NAtoms=    2 NActive=    2 NUniq=    2 SFac= 1.00D+00 NAtFMM=   60 NAOKFM=F Big=F
 Integral buffers will be    131072 words long.
 Raffenetti 1 integral format.
 Two-electron integral symmetry is turned on.
 Leave Link  301 at Fri Feb 28 16:02:26 2025, MaxMem=   104857600 cpu:               0.1 elap:               0.1
 (Enter /share/apps/g16/l302.exe)
 NPDir=0 NMtPBC=     1 NCelOv=     1 NCel=       1 NClECP=     1 NCelD=      1
         NCelK=      1 NCelE2=     1 NClLst=     1 CellRange=     0.0.
 One-electron integrals computed using PRISM.
 One-electron integral symmetry used in STVInt
 NBasis=    11 RedAO= T EigKep=  2.31D-01  NBF=     7     0     2     2
 NBsUse=    11 1.00D-06 EigRej= -1.00D+00 NBFU=     7     0     2     2
 Leave Link  302 at Fri Feb 28 16:02:26 2025, MaxMem=   104857600 cpu:               0.1 elap:               0.1
 (Enter /share/apps/g16/l303.exe)
 DipDrv:  MaxL=1.
 Leave Link  303 at Fri Feb 28 16:02:26 2025, MaxMem=   104857600 cpu:               0.0 elap:               0.0
 (Enter /share/apps/g16/l401.exe)
 ExpMin= 1.61D-01 ExpMax= 5.48D+03 ExpMxC= 8.25D+02 IAcc=3 IRadAn=         5 AccDes= 0.00D+00
 Harris functional with IExCor=  205 and IRadAn=       5 diagonalized for initial guess.
 HarFok:  IExCor=  205 AccDes= 0.00D+00 IRadAn=         5 IDoV= 1 UseB2=F ITyADJ=14
 ICtDFT=  3500011 ScaDFX=  1.000000  1.000000  1.000000  1.000000
 FoFCou: FMM=F IPFlag=           0 FMFlag=      100000 FMFlg1=           0
         NFxFlg=           0 DoJE=T BraDBF=F KetDBF=T FulRan=T
         wScrn=  0.000000 ICntrl=       500 IOpCl=  0 I1Cent=   200000004 NGrid=           0
         NMat0=    1 NMatS0=      1 NMatT0=    0 NMatD0=    1 NMtDS0=    0 NMtDT0=    0
 Petite list used in FoFCou.
 Harris En= -75.4682041473286    
 JPrj=0 DoOrth=F DoCkMO=F.
 Initial guess orbital symmetries:
       Occupied  (SG) (SG) (SG) (PI) (PI)
       Virtual   (SG) (SG) (PI) (PI) (SG) (SG)
 The electronic state of the initial guess is 1-SG.
 Leave Link  401 at Fri Feb 28 16:02:26 2025, MaxMem=   104857600 cpu:               0.1 elap:               0.1
 (Enter /share/apps/g16/l508.exe)
 Keep R1 ints in memory in symmetry-blocked form, NReq=806851.
 FoFCou: FMM=F IPFlag=           0 FMFlag=           0 FMFlg1=           0
         NFxFlg=           0 DoJE=F BraDBF=F KetDBF=F FulRan=T
         wScrn=  0.000000 ICntrl=       600 IOpCl=  0 I1Cent=           0 NGrid=           0
         NMat0=    1 NMatS0=     66 NMatT0=    0 NMatD0=    1 NMtDS0=    0 NMtDT0=    0
 Petite list used in FoFCou.
 Tight linear equation convergence will be used.
 RHF wavefunction.
 Quadratic Convergence SCF Method.
 Line search only if initial step raises energy.
 Iteration   1 EE= -74.2240068700469                                    Grad=9.601D-01 Max rot=   19.9608 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=    -0.735 HL deriv= 0.00D+00 Rot set to   7.18D-01
     ILin= 1 X=0.000D+00 Y=-7.422400687005D+01 DE= 0.00D+00 F= -1.42D+00
     ILin= 2 X=3.000D-01 Y=-7.458745839189D+01 DE=-3.63D-01 F= -8.94D-01 OKLS=F
     ILin= 3 X=4.000D-01 Y=-7.466174198606D+01 DE=-4.38D-01 F= -5.81D-01
     ILin= 4 X=6.000D-01 Y=-7.470243233037D+01 DE=-4.78D-01 F=  2.04D-01
     Accept linear search using points  3 and  4.
     An  expanding polynomial of degree  4 produced  0.4909
 Density matrix breaks symmetry, PCut= 1.00D-07
 Density matrix has no symmetry -- integrals replicated.
 Iteration   2 EE= -74.6997155030356     Delta-E=       -0.475708632989 Grad=3.055D-01 Max rot=    7.9678 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=    -0.137 HL deriv= 1.39D-01
     ILin= 1 X=0.000D+00 Y=-7.469971550304D+01 DE= 0.00D+00 F= -1.44D-01
     ILin= 2 X=4.000D-01 Y=-7.475691381285D+01 DE=-5.72D-02 F= -1.41D-01 OKLS=F
     ILin= 3 X=6.000D-01 Y=-7.478484701563D+01 DE=-8.51D-02 F= -1.38D-01
     ILin= 4 X=9.000D-01 Y=-7.482519401522D+01 DE=-1.25D-01 F= -1.31D-01
     ILin= 5 X=1.300D+00 Y=-7.487474010789D+01 DE=-1.75D-01 F= -1.16D-01
     ILin= 6 X=1.900D+00 Y=-7.493603123903D+01 DE=-2.36D-01 F= -8.64D-02
     ILin= 7 X=2.900D+00 Y=-7.499101819365D+01 DE=-2.91D-01 F= -2.15D-02
     Reject lnstep IMin12=  6  7 Big=T Turn=F Min= 3.195D+00 FVal=-7.499421347854D+01 Lims=  1.90D+00  2.90D+00
     ILin= 8 X=4.300D+00 Y=-7.495523783603D+01 DE=-2.56D-01 F=  6.91D-02
     An  expanding polynomial of degree  8 produced  3.2103
     Minimum is close to point  7 DX=  3.10D-01 DF= -3.34D-03 DXR=  9.67D-02 DFR=  1.15D-02 which will be used.
 Density matrix breaks symmetry, PCut= 1.00D-07
 Density matrix has no symmetry -- integrals replicated.
 Iteration   3 EE= -74.9910181936474     Delta-E=       -0.291302690612 Grad=3.702D-01 Max rot=    9.5045 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.240 HL deriv= 3.72D-01
     ILin= 1 X=0.000D+00 Y=-7.499101819365D+01 DE= 0.00D+00 F= -2.48D-01
     ILin= 2 X=1.300D+00 Y=-7.501085480010D+01 DE=-1.98D-02 F=  9.23D-02 OKLS=T
     Accept linear search using points  1 and  2.
     An  expanding polynomial of degree  2 produced  0.6125
 Density matrix breaks symmetry, PCut= 1.00D-07
 Density matrix has no symmetry -- integrals replicated.
 Iteration   4 EE= -75.0582273578221     Delta-E=       -0.067209164175 Grad=2.430D-01 Max rot=    5.5840 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.245 HL deriv= 5.42D-02
     ILin= 1 X=0.000D+00 Y=-7.505822735782D+01 DE= 0.00D+00 F= -6.56D-02
     ILin= 2 X=1.400D+00 Y=-7.506268538940D+01 DE=-4.46D-03 F=  5.91D-02 OKLS=T
     Accept linear search using points  1 and  2.
     An  expanding polynomial of degree  2 produced  0.7568
 Density matrix breaks symmetry, PCut= 1.00D-07
 Density matrix has no symmetry -- integrals replicated.
 Iteration   5 EE= -75.0823482552162     Delta-E=       -0.024120897394 Grad=8.367D-02 Max rot=    1.7346 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.295 HL deriv= 7.24D-02
     ILin= 1 X=0.000D+00 Y=-7.508234825522D+01 DE= 0.00D+00 F= -1.56D-02
     ILin= 2 X=7.000D-01 Y=-7.508893432226D+01 DE=-6.59D-03 F= -3.63D-03 OKLS=T
     Reject lnstep IMin12=  1  2 Big=T Turn=F Min= 1.159D+00 FVal=-7.509071230128D+01 Lims=  0.00D+00  7.00D-01
     ILin= 3 X=1.100D+00 Y=-7.508920914449D+01 DE=-6.86D-03 F=  2.13D-03
     Accept linear search using points  2 and  3.
     An  expanding polynomial of degree  3 produced  0.9025
 Density matrix breaks symmetry, PCut= 1.00D-07
 Density matrix has no symmetry -- integrals replicated.
 Iteration   6 EE= -75.0893613033941     Delta-E=       -0.007013048178 Grad=6.335D-02 Max rot=    1.6175 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.279 HL deriv= 1.08D-02
     ILin= 1 X=0.000D+00 Y=-7.508936130339D+01 DE= 0.00D+00 F= -5.17D-03
     ILin= 2 X=8.000D-01 Y=-7.509173075981D+01 DE=-2.37D-03 F= -7.57D-04 OKLS=T
     Reject lnstep IMin12=  1  2 Big=T Turn=F Min= 1.944D+00 FVal=-7.509234624185D+01 Lims=  0.00D+00  8.00D-01
     ILin= 3 X=1.700D+00 Y=-7.509019082195D+01 DE=-8.30D-04 F=  4.17D-03
     An  expanding polynomial of degree  3 produced  0.9388
 Density matrix breaks symmetry, PCut= 1.00D-07
 Density matrix has no symmetry -- integrals replicated.
 Iteration   7 EE= -75.0917829024491     Delta-E=       -0.002421599055 Grad=2.654D-02 Max rot=    0.7389 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.296 HL deriv= 1.56D-02
     ILin= 1 X=0.000D+00 Y=-7.509178290245D+01 DE= 0.00D+00 F= -2.11D-03
     ILin= 2 X=9.000D-01 Y=-7.509295931329D+01 DE=-1.18D-03 F= -5.30D-04 OKLS=T
     Reject lnstep IMin12=  1  2 Big=T Turn=F Min= 3.017D+00 FVal=-7.509345009428D+01 Lims=  0.00D+00  9.00D-01
     ILin= 3 X=1.800D+00 Y=-7.509277813210D+01 DE=-9.95D-04 F=  9.09D-04
     An  expanding polynomial of degree  3 produced  1.2299
 Density matrix breaks symmetry, PCut= 1.00D-07
 Density matrix has no symmetry -- integrals replicated.
 Iteration   8 EE= -75.0930439488802     Delta-E=       -0.001261046431 Grad=3.198D-02 Max rot=    0.6949 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.288 HL deriv= 1.73D-02
     ILin= 1 X=0.000D+00 Y=-7.509304394888D+01 DE= 0.00D+00 F= -1.70D-03
     ILin= 2 X=1.100D+00 Y=-7.509396753354D+01 DE=-9.24D-04 F=  1.77D-05 OKLS=T
     Accept linear search using points  1 and  2.
     An  expanding polynomial of degree  2 produced  1.0913
     Minimum is close to point  2 DX= -8.71D-03 DF= -7.02D-08 DXR=  7.99D-03 DFR=  7.60D-05 which will be used.
 Density matrix breaks symmetry, PCut= 1.00D-07
 Density matrix has no symmetry -- integrals replicated.
 Iteration   9 EE= -75.0939675335364     Delta-E=       -0.000923584656 Grad=2.292D-02 Max rot=    0.5849 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.301 HL deriv= 1.27D-03
     ILin= 1 X=0.000D+00 Y=-7.509396753354D+01 DE= 0.00D+00 F= -1.26D-03
     ILin= 2 X=1.200D+00 Y=-7.509480377708D+01 DE=-8.36D-04 F= -1.41D-04 OKLS=T
     Reject lnstep IMin12=  1  2 Big=T Turn=F Min= 1.280D+00 FVal=-7.509480850723D+01 Lims=  0.00D+00  1.20D+00
     ILin= 3 X=2.300D+00 Y=-7.509440746387D+01 DE=-4.40D-04 F=  8.57D-04
     An  expanding polynomial of degree  3 produced  1.3581
 Density matrix breaks symmetry, PCut= 1.00D-07
 Density matrix has no symmetry -- integrals replicated.
 Iteration  10 EE= -75.0948145731737     Delta-E=       -0.000847039637 Grad=2.744D-02 Max rot=    0.5520 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.295 HL deriv= 2.04D-02
     ILin= 1 X=0.000D+00 Y=-7.509481457317D+01 DE= 0.00D+00 F= -1.44D-03
     ILin= 2 X=1.200D+00 Y=-7.509565003536D+01 DE=-8.35D-04 F=  5.30D-05 OKLS=T
     Accept linear search using points  1 and  2.
     An  expanding polynomial of degree  2 produced  1.1734
     Minimum is close to point  2 DX= -2.66D-02 DF= -5.85D-07 DXR=  2.26D-02 DFR=  7.00D-04 which will be used.
 Density matrix breaks symmetry, PCut= 1.00D-07
 Density matrix has no symmetry -- integrals replicated.
 Iteration  11 EE= -75.0956500353555     Delta-E=       -0.000835462182 Grad=2.498D-02 Max rot=    0.5557 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.308 HL deriv= 1.39D-03
     ILin= 1 X=0.000D+00 Y=-7.509565003536D+01 DE= 0.00D+00 F= -1.31D-03
     ILin= 2 X=1.300D+00 Y=-7.509645965158D+01 DE=-8.10D-04 F=  5.86D-05 OKLS=T
     Accept linear search using points  1 and  2.
     An  expanding polynomial of degree  2 produced  1.2707
     Minimum is close to point  2 DX= -2.93D-02 DF= -6.57D-07 DXR=  2.30D-02 DFR=  8.12D-04 which will be used.
 Density matrix breaks symmetry, PCut= 1.00D-07
 Density matrix has no symmetry -- integrals replicated.
 Iteration  12 EE= -75.0964596515839     Delta-E=       -0.000809616228 Grad=2.653D-02 Max rot=    0.5249 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.303 HL deriv= 2.08D-02
     ILin= 1 X=0.000D+00 Y=-7.509645965158D+01 DE= 0.00D+00 F= -1.39D-03
     ILin= 2 X=1.200D+00 Y=-7.509727831212D+01 DE=-8.19D-04 F=  2.58D-05 OKLS=T
     Accept linear search using points  1 and  2.
     An  expanding polynomial of degree  2 produced  1.1866
     Minimum is close to point  2 DX= -1.34D-02 DF= -1.44D-07 DXR=  1.13D-02 DFR=  1.76D-04 which will be used.
 Density matrix breaks symmetry, PCut= 1.00D-07
 Density matrix has no symmetry -- integrals replicated.
 Iteration  13 EE= -75.0972783121223     Delta-E=       -0.000818660538 Grad=2.438D-02 Max rot=    0.5367 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.316 HL deriv= 2.75D-03
     ILin= 1 X=0.000D+00 Y=-7.509727831212D+01 DE= 0.00D+00 F= -1.24D-03
     ILin= 2 X=1.200D+00 Y=-7.509806769368D+01 DE=-7.89D-04 F= -7.25D-05 OKLS=T
     Reject lnstep IMin12=  1  2 Big=T Turn=F Min= 1.242D+00 FVal=-7.509806896136D+01 Lims=  0.00D+00  1.20D+00
     ILin= 3 X=2.500D+00 Y=-7.509734304442D+01 DE=-6.47D-05 F=  1.18D-03
     An  expanding polynomial of degree  3 produced  1.2766
     Minimum is close to point  2 DX=  7.66D-02 DF= -2.85D-06 DXR=  6.00D-02 DFR=  3.62D-03 which will be used.
 Density matrix breaks symmetry, PCut= 1.00D-07
 Density matrix has no symmetry -- integrals replicated.
 Iteration  14 EE= -75.0980676936751     Delta-E=       -0.000789381553 Grad=2.270D-02 Max rot=    0.4273 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.312 HL deriv= 1.90D-02
     ILin= 1 X=0.000D+00 Y=-7.509806769368D+01 DE= 0.00D+00 F= -1.12D-03
     ILin= 2 X=1.200D+00 Y=-7.509884825360D+01 DE=-7.81D-04 F= -1.79D-04 OKLS=T
     Reject lnstep IMin12=  1  2 Big=T Turn=F Min= 1.311D+00 FVal=-7.509885667377D+01 Lims=  0.00D+00  1.20D+00
     ILin= 3 X=2.500D+00 Y=-7.509841614305D+01 DE=-3.48D-04 F=  8.45D-04
     An  expanding polynomial of degree  3 produced  1.4273
 Density matrix breaks symmetry, PCut= 1.00D-07
 Density matrix has no symmetry -- integrals replicated.
 Iteration  15 EE= -75.0988687152895     Delta-E=       -0.000801021614 Grad=2.683D-02 Max rot=    0.5428 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.325 HL deriv= 2.13D-03
     ILin= 1 X=0.000D+00 Y=-7.509886871529D+01 DE= 0.00D+00 F= -1.40D-03
     ILin= 2 X=1.300D+00 Y=-7.509962231078D+01 DE=-7.54D-04 F=  2.37D-04 OKLS=T
     Accept linear search using points  1 and  2.
     An  expanding polynomial of degree  2 produced  1.1842
     Minimum is close to point  2 DX= -1.16D-01 DF= -1.04D-05 DXR=  9.78D-02 DFR=  1.38D-02 which will be used.
 Density matrix breaks symmetry, PCut= 1.00D-07
 Density matrix has no symmetry -- integrals replicated.
 Iteration  16 EE= -75.0996223107814     Delta-E=       -0.000753595492 Grad=2.831D-02 Max rot=    0.5693 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.319 HL deriv= 2.10D-02
     ILin= 1 X=0.000D+00 Y=-7.509962231078D+01 DE= 0.00D+00 F= -1.47D-03
     ILin= 2 X=1.300D+00 Y=-7.510036962846D+01 DE=-7.47D-04 F=  3.28D-04 OKLS=T
     Accept linear search using points  1 and  2.
     An  expanding polynomial of degree  2 produced  1.1476
 Density matrix breaks symmetry, PCut= 1.00D-07
 Density matrix has no symmetry -- integrals replicated.
 Iteration  17 EE= -75.1004034086542     Delta-E=       -0.000781097873 Grad=2.356D-02 Max rot=    0.5079 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.332 HL deriv= 3.79D-03
     ILin= 1 X=0.000D+00 Y=-7.510040340865D+01 DE= 0.00D+00 F= -1.16D-03
     ILin= 2 X=1.200D+00 Y=-7.510112717535D+01 DE=-7.24D-04 F= -4.77D-05 OKLS=T
     Reject lnstep IMin12=  1  2 Big=T Turn=F Min= 1.230D+00 FVal=-7.510112776513D+01 Lims=  0.00D+00  1.20D+00
     ILin= 3 X=2.300D+00 Y=-7.510062222348D+01 DE=-2.19D-04 F=  9.64D-04
     An  expanding polynomial of degree  3 produced  1.2530
     Minimum is close to point  2 DX=  5.30D-02 DF= -1.30D-06 DXR=  4.23D-02 DFR=  1.79D-03 which will be used.
 Density matrix breaks symmetry, PCut= 1.00D-07
 Density matrix has no symmetry -- integrals replicated.
 Iteration  18 EE= -75.1011271753508     Delta-E=       -0.000723766697 Grad=2.202D-02 Max rot=    0.4142 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.328 HL deriv= 1.80D-02
     ILin= 1 X=0.000D+00 Y=-7.510112717535D+01 DE= 0.00D+00 F= -1.03D-03
     ILin= 2 X=1.200D+00 Y=-7.510183328431D+01 DE=-7.06D-04 F= -1.49D-04 OKLS=T
     Reject lnstep IMin12=  1  2 Big=T Turn=F Min= 1.300D+00 FVal=-7.510183960370D+01 Lims=  0.00D+00  1.20D+00
     ILin= 3 X=2.400D+00 Y=-7.510148240885D+01 DE=-3.55D-04 F=  7.34D-04
     An  expanding polynomial of degree  3 produced  1.4016
 Density matrix breaks symmetry, PCut= 1.00D-07
 Density matrix has no symmetry -- integrals replicated.
 Iteration  19 EE= -75.1018483096254     Delta-E=       -0.000721134275 Grad=2.486D-02 Max rot=    0.5039 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.340 HL deriv= 3.34D-03
     ILin= 1 X=0.000D+00 Y=-7.510184830963D+01 DE= 0.00D+00 F= -1.22D-03
     ILin= 2 X=1.300D+00 Y=-7.510252043837D+01 DE=-6.72D-04 F=  1.87D-04 OKLS=T
     Accept linear search using points  1 and  2.
     An  expanding polynomial of degree  2 produced  1.1960
     Minimum is close to point  2 DX= -1.04D-01 DF= -7.39D-06 DXR=  8.69D-02 DFR=  1.10D-02 which will be used.
 Density matrix breaks symmetry, PCut= 1.00D-07
 Density matrix has no symmetry -- integrals replicated.
 Iteration  20 EE= -75.1025204383710     Delta-E=       -0.000672128746 Grad=2.642D-02 Max rot=    0.5272 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.336 HL deriv= 1.92D-02
     ILin= 1 X=0.000D+00 Y=-7.510252043837D+01 DE= 0.00D+00 F= -1.27D-03
     ILin= 2 X=1.300D+00 Y=-7.510317760582D+01 DE=-6.57D-04 F=  2.63D-04 OKLS=T
     Accept linear search using points  1 and  2.
     An  expanding polynomial of degree  2 produced  1.1588
 Density matrix breaks symmetry, PCut= 1.00D-07
 Density matrix has no symmetry -- integrals replicated.
 Iteration  21 EE= -75.1032028965771     Delta-E=       -0.000682458206 Grad=2.191D-02 Max rot=    0.4670 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.347 HL deriv= 4.49D-03
     ILin= 1 X=0.000D+00 Y=-7.510320289658D+01 DE= 0.00D+00 F= -1.01D-03
     ILin= 2 X=1.200D+00 Y=-7.510383086362D+01 DE=-6.28D-04 F= -3.55D-05 OKLS=T
     Reject lnstep IMin12=  1  2 Big=T Turn=F Min= 1.225D+00 FVal=-7.510383123744D+01 Lims=  0.00D+00  1.20D+00
     ILin= 3 X=2.400D+00 Y=-7.510329036004D+01 DE=-8.75D-05 F=  9.35D-04
     An  expanding polynomial of degree  3 produced  1.2449
     Minimum is close to point  2 DX=  4.49D-02 DF= -8.18D-07 DXR=  3.61D-02 DFR=  1.30D-03 which will be used.
 Density matrix breaks symmetry, PCut= 1.00D-07
 Density matrix has no symmetry -- integrals replicated.
 Iteration  22 EE= -75.1038308636199     Delta-E=       -0.000627967043 Grad=2.065D-02 Max rot=    0.3873 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.344 HL deriv= 1.66D-02
     ILin= 1 X=0.000D+00 Y=-7.510383086362D+01 DE= 0.00D+00 F= -8.86D-04
     ILin= 2 X=1.200D+00 Y=-7.510443572503D+01 DE=-6.05D-04 F= -1.21D-04 OKLS=T
     Reject lnstep IMin12=  1  2 Big=T Turn=F Min= 1.295D+00 FVal=-7.510444061439D+01 Lims=  0.00D+00  1.20D+00
     ILin= 3 X=2.400D+00 Y=-7.510412091356D+01 DE=-2.90D-04 F=  6.46D-04
     An  expanding polynomial of degree  3 produced  1.3892
 Density matrix breaks symmetry, PCut= 1.00D-07
 Density matrix has no symmetry -- integrals replicated.
 Iteration  23 EE= -75.1044472269262     Delta-E=       -0.000616363306 Grad=2.261D-02 Max rot=    0.4561 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.354 HL deriv= 4.09D-03
     ILin= 1 X=0.000D+00 Y=-7.510444722693D+01 DE= 0.00D+00 F= -1.03D-03
     ILin= 2 X=1.300D+00 Y=-7.510501572745D+01 DE=-5.69D-04 F=  1.50D-04 OKLS=T
     Accept linear search using points  1 and  2.
     An  expanding polynomial of degree  2 produced  1.2008
     Minimum is close to point  2 DX= -9.92D-02 DF= -5.66D-06 DXR=  8.26D-02 DFR=  9.96D-03 which will be used.
 Density matrix breaks symmetry, PCut= 1.00D-07
 Density matrix has no symmetry -- integrals replicated.
 Iteration  24 EE= -75.1050157274483     Delta-E=       -0.000568500522 Grad=2.422D-02 Max rot=    0.4805 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.351 HL deriv= 1.73D-02
     ILin= 1 X=0.000D+00 Y=-7.510501572745D+01 DE= 0.00D+00 F= -1.06D-03
     ILin= 2 X=1.300D+00 Y=-7.510556406054D+01 DE=-5.48D-04 F=  2.15D-04 OKLS=T
     Accept linear search using points  1 and  2.
     An  expanding polynomial of degree  2 produced  1.1610
 Density matrix breaks symmetry, PCut= 1.00D-07
 Density matrix has no symmetry -- integrals replicated.
 Iteration  25 EE= -75.1055844512720     Delta-E=       -0.000568723824 Grad=1.984D-02 Max rot=    0.4180 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.360 HL deriv= 4.89D-03
     ILin= 1 X=0.000D+00 Y=-7.510558445127D+01 DE= 0.00D+00 F= -8.38D-04
     ILin= 2 X=1.200D+00 Y=-7.510610324993D+01 DE=-5.19D-04 F= -2.70D-05 OKLS=T
     Reject lnstep IMin12=  1  2 Big=T Turn=F Min= 1.223D+00 FVal=-7.510610351094D+01 Lims=  0.00D+00  1.20D+00
     ILin= 3 X=2.400D+00 Y=-7.510565071062D+01 DE=-6.63D-05 F=  7.80D-04
     An  expanding polynomial of degree  3 produced  1.2409
     Minimum is close to point  2 DX=  4.09D-02 DF= -5.65D-07 DXR=  3.30D-02 DFR=  1.09D-03 which will be used.
 Density matrix breaks symmetry, PCut= 1.00D-07
 Density matrix has no symmetry -- integrals replicated.
 Iteration  26 EE= -75.1061032499263     Delta-E=       -0.000518798654 Grad=1.886D-02 Max rot=    0.3649 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.359 HL deriv= 1.50D-02
     ILin= 1 X=0.000D+00 Y=-7.510610324993D+01 DE= 0.00D+00 F= -7.28D-04
     ILin= 2 X=1.200D+00 Y=-7.510659739358D+01 DE=-4.94D-04 F= -9.48D-05 OKLS=T
     Reject lnstep IMin12=  1  2 Big=T Turn=F Min= 1.291D+00 FVal=-7.510660103458D+01 Lims=  0.00D+00  1.20D+00
     ILin= 3 X=2.400D+00 Y=-7.510633003420D+01 DE=-2.27D-04 F=  5.40D-04
     An  expanding polynomial of degree  3 produced  1.3787
 Density matrix breaks symmetry, PCut= 1.00D-07
 Density matrix has no symmetry -- integrals replicated.
 Iteration  27 EE= -75.1066058815047     Delta-E=       -0.000502631578 Grad=2.014D-02 Max rot=    0.4069 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.367 HL deriv= 4.47D-03
     ILin= 1 X=0.000D+00 Y=-7.510660588150D+01 DE= 0.00D+00 F= -8.25D-04
     ILin= 2 X=1.300D+00 Y=-7.510706552513D+01 DE=-4.60D-04 F=  1.17D-04 OKLS=T
     Accept linear search using points  1 and  2.
     An  expanding polynomial of degree  2 produced  1.2040
     Minimum is close to point  2 DX= -9.60D-02 DF= -4.28D-06 DXR=  7.98D-02 DFR=  9.31D-03 which will be used.
 Density matrix breaks symmetry, PCut= 1.00D-07
 Density matrix has no symmetry -- integrals replicated.
 Iteration  28 EE= -75.1070655251309     Delta-E=       -0.000459643626 Grad=2.176D-02 Max rot=    0.4292 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.365 HL deriv= 1.53D-02
     ILin= 1 X=0.000D+00 Y=-7.510706552513D+01 DE= 0.00D+00 F= -8.45D-04
     ILin= 2 X=1.300D+00 Y=-7.510750344122D+01 DE=-4.38D-04 F=  1.73D-04 OKLS=T
     Accept linear search using points  1 and  2.
     An  expanding polynomial of degree  2 produced  1.1604
 Density matrix breaks symmetry, PCut= 1.00D-07
 Density matrix has no symmetry -- integrals replicated.
 Iteration  29 EE= -75.1075198737201     Delta-E=       -0.000454348589 Grad=1.760D-02 Max rot=    0.3664 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.373 HL deriv= 4.98D-03
     ILin= 1 X=0.000D+00 Y=-7.510751987372D+01 DE= 0.00D+00 F= -6.66D-04
     ILin= 2 X=1.200D+00 Y=-7.510793142129D+01 DE=-4.12D-04 F= -1.98D-05 OKLS=T
     Reject lnstep IMin12=  1  2 Big=T Turn=F Min= 1.221D+00 FVal=-7.510793159890D+01 Lims=  0.00D+00  1.20D+00
     ILin= 3 X=2.400D+00 Y=-7.510756843705D+01 DE=-4.86D-05 F=  6.24D-04
     An  expanding polynomial of degree  3 produced  1.2376
     Minimum is close to point  2 DX=  3.76D-02 DF= -3.81D-07 DXR=  3.04D-02 DFR=  9.25D-04 which will be used.
 Density matrix breaks symmetry, PCut= 1.00D-07
 Density matrix has no symmetry -- integrals replicated.
 Iteration  30 EE= -75.1079314212888     Delta-E=       -0.000411547569 Grad=1.688D-02 Max rot=    0.3341 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.372 HL deriv= 1.32D-02
     ILin= 1 X=0.000D+00 Y=-7.510793142129D+01 DE= 0.00D+00 F= -5.76D-04
     ILin= 2 X=1.200D+00 Y=-7.510831981410D+01 DE=-3.88D-04 F= -7.06D-05 OKLS=T
     Reject lnstep IMin12=  1  2 Big=T Turn=F Min= 1.286D+00 FVal=-7.510832237395D+01 Lims=  0.00D+00  1.20D+00
     ILin= 3 X=2.400D+00 Y=-7.510810044383D+01 DE=-1.69D-04 F=  4.36D-04
     An  expanding polynomial of degree  3 produced  1.3669
 Density matrix breaks symmetry, PCut= 1.00D-07
 Density matrix has no symmetry -- integrals replicated.
 Iteration  31 EE= -75.1083257213659     Delta-E=       -0.000394300077 Grad=1.763D-02 Max rot=    0.3571 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.379 HL deriv= 4.55D-03
     ILin= 1 X=0.000D+00 Y=-7.510832572137D+01 DE= 0.00D+00 F= -6.40D-04
     ILin= 2 X=1.300D+00 Y=-7.510868417343D+01 DE=-3.58D-04 F=  8.80D-05 OKLS=T
     Accept linear search using points  1 and  2.
     An  expanding polynomial of degree  2 produced  1.2073
     Minimum is close to point  2 DX= -9.27D-02 DF= -3.10D-06 DXR=  7.68D-02 DFR=  8.64D-03 which will be used.
 Density matrix breaks symmetry, PCut= 1.00D-07
 Density matrix has no symmetry -- integrals replicated.
 Iteration  32 EE= -75.1086841734277     Delta-E=       -0.000358452062 Grad=1.920D-02 Max rot=    0.3803 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.377 HL deriv= 1.34D-02
     ILin= 1 X=0.000D+00 Y=-7.510868417343D+01 DE= 0.00D+00 F= -6.53D-04
     ILin= 2 X=1.300D+00 Y=-7.510902209303D+01 DE=-3.38D-04 F=  1.34D-04 OKLS=T
     Accept linear search using points  1 and  2.
     An  expanding polynomial of degree  2 produced  1.1593
 Density matrix breaks symmetry, PCut= 1.00D-07
 Density matrix has no symmetry -- integrals replicated.
 Iteration  33 EE= -75.1090349866062     Delta-E=       -0.000350813179 Grad=1.538D-02 Max rot=    0.3161 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.384 HL deriv= 4.82D-03
     ILin= 1 X=0.000D+00 Y=-7.510903498661D+01 DE= 0.00D+00 F= -5.13D-04
     ILin= 2 X=1.200D+00 Y=-7.510935126244D+01 DE=-3.16D-04 F= -1.39D-05 OKLS=T
     Reject lnstep IMin12=  1  2 Big=T Turn=F Min= 1.219D+00 FVal=-7.510935137558D+01 Lims=  0.00D+00  1.20D+00
     ILin= 3 X=2.400D+00 Y=-7.510906892252D+01 DE=-3.39D-05 F=  4.84D-04
     An  expanding polynomial of degree  3 produced  1.2340
     Minimum is close to point  2 DX=  3.40D-02 DF= -2.40D-07 DXR=  2.76D-02 DFR=  7.60D-04 which will be used.
 Density matrix breaks symmetry, PCut= 1.00D-07
 Density matrix has no symmetry -- integrals replicated.
 Iteration  34 EE= -75.1093512624354     Delta-E=       -0.000316275829 Grad=1.488D-02 Max rot=    0.2989 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.383 HL deriv= 1.16D-02
     ILin= 1 X=0.000D+00 Y=-7.510935126244D+01 DE= 0.00D+00 F= -4.43D-04
     ILin= 2 X=1.200D+00 Y=-7.510964759791D+01 DE=-2.96D-04 F= -5.05D-05 OKLS=T
     Reject lnstep IMin12=  1  2 Big=T Turn=F Min= 1.280D+00 FVal=-7.510964930489D+01 Lims=  0.00D+00  1.20D+00
     ILin= 3 X=2.400D+00 Y=-7.510947216930D+01 DE=-1.21D-04 F=  3.43D-04
     An  expanding polynomial of degree  3 produced  1.3538
 Density matrix breaks symmetry, PCut= 1.00D-07
 Density matrix has no symmetry -- integrals replicated.
 Iteration  35 EE= -75.1096514929529     Delta-E=       -0.000300230517 Grad=1.521D-02 Max rot=    0.3087 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.389 HL deriv= 4.40D-03
     ILin= 1 X=0.000D+00 Y=-7.510965149295D+01 DE= 0.00D+00 F= -4.82D-04
     ILin= 2 X=1.300D+00 Y=-7.510992348303D+01 DE=-2.72D-04 F=  6.37D-05 OKLS=T
     Accept linear search using points  1 and  2.
     An  expanding polynomial of degree  2 produced  1.2111
     Minimum is close to point  2 DX= -8.89D-02 DF= -2.15D-06 DXR=  7.34D-02 DFR=  7.91D-03 which will be used.
 Density matrix breaks symmetry, PCut= 1.00D-07
 Density matrix has no symmetry -- integrals replicated.
 Iteration  36 EE= -75.1099234830332     Delta-E=       -0.000271990080 Grad=1.669D-02 Max rot=    0.3350 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.388 HL deriv= 1.15D-02
     ILin= 1 X=0.000D+00 Y=-7.510992348303D+01 DE= 0.00D+00 F= -4.92D-04
     ILin= 2 X=1.300D+00 Y=-7.511017766950D+01 DE=-2.54D-04 F=  1.02D-04 OKLS=T
     Accept linear search using points  1 and  2.
     An  expanding polynomial of degree  2 produced  1.1584
 Density matrix breaks symmetry, PCut= 1.00D-07
 Density matrix has no symmetry -- integrals replicated.
 Iteration  37 EE= -75.1101874924127     Delta-E=       -0.000264009380 Grad=1.330D-02 Max rot=    0.2698 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.394 HL deriv= 4.51D-03
     ILin= 1 X=0.000D+00 Y=-7.511018749241D+01 DE= 0.00D+00 F= -3.86D-04
     ILin= 2 X=1.200D+00 Y=-7.511042489865D+01 DE=-2.37D-04 F= -9.29D-06 OKLS=T
     Reject lnstep IMin12=  1  2 Big=T Turn=F Min= 1.217D+00 FVal=-7.511042496575D+01 Lims=  0.00D+00  1.20D+00
     ILin= 3 X=2.400D+00 Y=-7.511021013354D+01 DE=-2.26D-05 F=  3.67D-04
     An  expanding polynomial of degree  3 produced  1.2300
     Minimum is close to point  2 DX=  3.00D-02 DF= -1.42D-07 DXR=  2.44D-02 DFR=  5.97D-04 which will be used.
 Density matrix breaks symmetry, PCut= 1.00D-07
 Density matrix has no symmetry -- integrals replicated.
 Iteration  38 EE= -75.1104248986453     Delta-E=       -0.000237406233 Grad=1.296D-02 Max rot=    0.2630 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.393 HL deriv= 1.00D-02
     ILin= 1 X=0.000D+00 Y=-7.511042489865D+01 DE= 0.00D+00 F= -3.34D-04
     ILin= 2 X=1.200D+00 Y=-7.511064613192D+01 DE=-2.21D-04 F= -3.50D-05 OKLS=T
     Reject lnstep IMin12=  1  2 Big=T Turn=F Min= 1.274D+00 FVal=-7.511064722425D+01 Lims=  0.00D+00  1.20D+00
     ILin= 3 X=2.400D+00 Y=-7.511050872329D+01 DE=-8.38D-05 F=  2.64D-04
     An  expanding polynomial of degree  3 produced  1.3402
 Density matrix breaks symmetry, PCut= 1.00D-07
 Density matrix has no symmetry -- integrals replicated.
 Iteration  39 EE= -75.1106485955272     Delta-E=       -0.000223696882 Grad=1.300D-02 Max rot=    0.2641 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.398 HL deriv= 4.11D-03
     ILin= 1 X=0.000D+00 Y=-7.511064859553D+01 DE= 0.00D+00 F= -3.56D-04
     ILin= 2 X=1.300D+00 Y=-7.511085092875D+01 DE=-2.02D-04 F=  4.50D-05 OKLS=T
     Accept linear search using points  1 and  2.
     An  expanding polynomial of degree  2 produced  1.2153
     Minimum is close to point  2 DX= -8.47D-02 DF= -1.45D-06 DXR=  6.97D-02 DFR=  7.16D-03 which will be used.
 Density matrix breaks symmetry, PCut= 1.00D-07
 Density matrix has no symmetry -- integrals replicated.
 Iteration  40 EE= -75.1108509287477     Delta-E=       -0.000202333221 Grad=1.437D-02 Max rot=    0.2907 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.397 HL deriv= 9.88D-03
     ILin= 1 X=0.000D+00 Y=-7.511085092875D+01 DE= 0.00D+00 F= -3.64D-04
     ILin= 2 X=1.300D+00 Y=-7.511103870206D+01 DE=-1.88D-04 F=  7.55D-05 OKLS=T
     Accept linear search using points  1 and  2.
     An  expanding polynomial of degree  2 produced  1.1579
 Density matrix breaks symmetry, PCut= 1.00D-07
 Density matrix has no symmetry -- integrals replicated.
 Iteration  41 EE= -75.1110460063619     Delta-E=       -0.000195077614 Grad=1.141D-02 Max rot=    0.2291 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.402 HL deriv= 4.11D-03
     ILin= 1 X=0.000D+00 Y=-7.511104600636D+01 DE= 0.00D+00 F= -2.86D-04
     ILin= 2 X=1.200D+00 Y=-7.511122125485D+01 DE=-1.75D-04 F= -5.95D-06 OKLS=T
     Reject lnstep IMin12=  1  2 Big=T Turn=F Min= 1.215D+00 FVal=-7.511122129209D+01 Lims=  0.00D+00  1.20D+00
     ILin= 3 X=2.400D+00 Y=-7.511106050800D+01 DE=-1.45D-05 F=  2.74D-04
     An  expanding polynomial of degree  3 produced  1.2259
     Minimum is close to point  2 DX=  2.59D-02 DF= -7.82D-08 DXR=  2.11D-02 DFR=  4.46D-04 which will be used.
 Density matrix breaks symmetry, PCut= 1.00D-07
 Density matrix has no symmetry -- integrals replicated.
 Iteration  42 EE= -75.1112212548535     Delta-E=       -0.000175248492 Grad=1.120D-02 Max rot=    0.2285 deg.
 Gradient too large for Newton-Raphson -- use scaled steepest descent instead.
 Alpha Gap=     0.401 HL deriv= 8.61D-03
     ILin= 1 X=0.000D+00 Y=-7.511122125485D+01 DE= 0.00D+00 F= -2.47D-04
     ILin= 2 X=1.200D+00 Y=-7.511138391750D+01 DE=-1.63D-04 F= -2.38D-05 OKLS=T
     Reject lnstep IMin12=  1  2 Big=T Turn=F Min= 1.268D+00 FVal=-7.511138459655D+01 Lims=  0.00D+00  1.20D+00
     ILin= 3 X=2.400D+00 Y=-7.511127810279D+01 DE=-5.68D-05 F=  2.00D-04
     An  expanding polynomial of degree  3 produced  1.3270
     Minimum is close to point  2 DX=  1.27D-01 DF= -1.50D-06 DXR=  9.57D-02 DFR=  9.25D-03 which will be used.
 Density matrix breaks symmetry, PCut= 1.00D-07
 Density matrix has no symmetry -- integrals replicated.
 Iteration  43 EE= -75.1113839174965     Delta-E=       -0.000162662643 Grad=9.430D-03 Max rot=    0.2004 deg.
 QCNR:  CnvC1=1.00D-09 CnvC2=1.00D-08
 LinEq1:  Iter=  0 NonCon=     1 RMS=1.55D-03 Max=6.41D-03 NDo=     1
 AX will form     1 AO Fock derivatives at one time.
 LinEq1:  Iter=  1 NonCon=     1 RMS=1.43D-03 Max=5.46D-03 NDo=     1
 LinEq1:  Iter=  2 NonCon=     1 RMS=1.21D-04 Max=2.96D-04 NDo=     1
 LinEq1:  Iter=  3 NonCon=     1 RMS=1.25D-05 Max=5.25D-05 NDo=     1
 LinEq1:  Iter=  4 NonCon=     1 RMS=1.18D-06 Max=3.01D-06 NDo=     1
 LinEq1:  Iter=  5 NonCon=     1 RMS=1.04D-07 Max=3.22D-07 NDo=     1
 LinEq1:  Iter=  6 NonCon=     1 RMS=5.10D-09 Max=1.17D-08 NDo=     1
 LinEq1:  Iter=  7 NonCon=     0 RMS=5.37D-10 Max=1.29D-09 NDo=     1
 Linear equations converged to 1.000D-09 1.000D-08 after     7 iterations.
 Angle between quadratic step and gradient=  57.35 degrees.
     ILin= 1 X=0.000D+00 Y=-7.511138391750D+01 DE= 0.00D+00 F= -4.20D-03
     ILin= 2 X=1.000D+00 Y=-7.511316921690D+01 DE=-1.79D-03 F=  1.01D-03 OKLS=T
     Accept linear search using points  1 and  2.
     An  expanding polynomial of degree  2 produced  0.8368
 Density matrix breaks symmetry, PCut= 6.00D-07
 Density matrix has no symmetry -- integrals replicated.
 Iteration  44 EE= -75.1132501579598     Delta-E=       -0.001866240463 Grad=6.229D-03 Max rot=    0.1304 deg.
 QCNR:  CnvC1=1.00D-09 CnvC2=1.00D-08
 LinEq1:  Iter=  0 NonCon=     1 RMS=1.56D-03 Max=8.13D-03 NDo=     1
 LinEq1:  Iter=  1 NonCon=     1 RMS=3.62D-04 Max=1.30D-03 NDo=     1
 LinEq1:  Iter=  2 NonCon=     1 RMS=1.03D-04 Max=4.53D-04 NDo=     1
 LinEq1:  Iter=  3 NonCon=     1 RMS=3.58D-05 Max=1.17D-04 NDo=     1
 LinEq1:  Iter=  4 NonCon=     1 RMS=1.27D-06 Max=4.41D-06 NDo=     1
 LinEq1:  Iter=  5 NonCon=     1 RMS=1.45D-07 Max=4.90D-07 NDo=     1
 LinEq1:  Iter=  6 NonCon=     1 RMS=8.02D-09 Max=2.59D-08 NDo=     1
 LinEq1:  Iter=  7 NonCon=     0 RMS=9.58D-10 Max=2.43D-09 NDo=     1
 Linear equations converged to 1.000D-09 1.000D-08 after     7 iterations.
 Angle between quadratic step and gradient=  70.51 degrees.
     ILin= 1 X=0.000D+00 Y=-7.511325015796D+01 DE= 0.00D+00 F= -1.14D-04
     ILin= 2 X=1.000D+00 Y=-7.511330704605D+01 DE=-5.69D-05 F=  3.89D-07 OKLS=T
     Accept linear search using points  1 and  2.
     An  expanding polynomial of degree  2 produced  0.9966
     Minimum is close to point  2 DX= -3.38D-03 DF= -6.58D-10 DXR=  3.40D-03 DFR=  1.16D-05 which will be used.
 Density matrix breaks symmetry, PCut= 6.00D-07
 Density matrix has no symmetry -- integrals replicated.
 Iteration  45 EE= -75.1133070460538     Delta-E=       -0.000056888094 Grad=9.262D-05 Max rot=    0.0023 deg.
 QCNR:  CnvC1=9.26D-10 CnvC2=9.26D-09
 LinEq1:  Iter=  0 NonCon=     1 RMS=3.14D-05 Max=1.67D-04 NDo=     1
 LinEq1:  Iter=  1 NonCon=     1 RMS=8.50D-06 Max=3.17D-05 NDo=     1
 LinEq1:  Iter=  2 NonCon=     1 RMS=3.39D-06 Max=1.26D-05 NDo=     1
 LinEq1:  Iter=  3 NonCon=     1 RMS=6.60D-07 Max=3.05D-06 NDo=     1
 LinEq1:  Iter=  4 NonCon=     1 RMS=5.39D-08 Max=1.29D-07 NDo=     1
 LinEq1:  Iter=  5 NonCon=     1 RMS=4.07D-09 Max=1.33D-08 NDo=     1
 LinEq1:  Iter=  6 NonCon=     0 RMS=1.35D-10 Max=3.25D-10 NDo=     1
 Linear equations converged to 9.262D-10 9.262D-09 after     6 iterations.
 Angle between quadratic step and gradient=  71.81 degrees.
     ILin= 1 X=0.000D+00 Y=-7.511330704605D+01 DE= 0.00D+00 F= -7.87D-08
     ILin= 2 X=1.000D+00 Y=-7.511330708536D+01 DE=-3.93D-08
 Density matrix breaks symmetry, PCut= 6.00D-07
 Density matrix has no symmetry -- integrals replicated.
 Iteration  46 EE= -75.1133070853590     Delta-E=       -0.000000039305 Grad=5.507D-07 Max rot=    0.0000 deg.
 QCNR:  CnvC1=5.51D-12 CnvC2=5.51D-11
 LinEq1:  Iter=  0 NonCon=     1 RMS=1.93D-08 Max=8.42D-08 NDo=     1
 LinEq1:  Iter=  1 NonCon=     1 RMS=7.39D-09 Max=2.64D-08 NDo=     1
 LinEq1:  Iter=  2 NonCon=     1 RMS=3.96D-09 Max=1.47D-08 NDo=     1
 LinEq1:  Iter=  3 NonCon=     1 RMS=8.41D-10 Max=2.25D-09 NDo=     1
 LinEq1:  Iter=  4 NonCon=     1 RMS=1.02D-10 Max=3.40D-10 NDo=     1
 LinEq1:  Iter=  5 NonCon=     1 RMS=8.93D-12 Max=2.27D-11 NDo=     1
 LinEq1:  Iter=  6 NonCon=     0 RMS=7.09D-13 Max=2.42D-12 NDo=     1
 Linear equations converged to 5.507D-12 5.507D-11 after     6 iterations.
 Angle between quadratic step and gradient=  90.00 degrees.
     ILin= 1 X=0.000D+00 Y=-7.511330708536D+01 DE= 0.00D+00 F= -1.08D-13
     ILin= 2 X=1.000D+00 Y=-7.511330708536D+01 DE= 2.84D-14 F=  2.92D-17 OKLS=F
     ILin= 3 X=2.000D+00 Y=-7.511330708536D+01 DE= 1.42D-14 F=  1.08D-13
     No minimum found in polynomial.
     ILin= 4 X=4.000D+00 Y=-7.511330708536D+01 DE= 4.12D-13 F=  3.23D-13
 QCLLim is confused:  Bigger=T Turned=T
 NLin=  4 IMin12=  1  3 I12=  0  2 IX=  1 XLMin= 0.000D+00 XLMax= 0.000D+00
 X = 0.000D+00 1.000D+00 2.000D+00 4.000D+00
 DE= 0.000D+00 2.842D-14 1.421D-14 4.121D-13
     Reject polynomial IMin12=  1  3 Big=T Turn=T Min= 1.670D+00 FVal=-7.511330708536D+01 Lims=  0.00D+00  1.00D+00
     ILin= 5 X=8.000D+00 Y=-7.511330708536D+01 DE= 2.50D-12 F=  7.55D-13
 QCLLim is confused:  Bigger=T Turned=T
 NLin=  5 IMin12=  1  3 I12=  0  2 IX=  1 XLMin= 0.000D+00 XLMax= 0.000D+00
 X = 0.000D+00 1.000D+00 2.000D+00 4.000D+00 8.000D+00
 DE= 0.000D+00 2.842D-14 1.421D-14 4.121D-13 2.501D-12
     Reject polynomial IMin12=  1  3 Big=T Turn=T Min= 1.993D+00 FVal=-7.511330708536D+01 Lims=  0.00D+00  1.00D+00
     ILin= 6 X=1.600D+01 Y=-7.511330708535D+01 DE= 1.19D-11 F=  1.62D-12
     No minimum found in polynomial.
     ILin= 7 X=3.200D+01 Y=-7.511330708531D+01 DE= 5.12D-11 F=  3.34D-12
 QCLLim is confused:  Bigger=T Turned=T
 NLin=  7 IMin12=  1  3 I12=  0  2 IX=  1 XLMin= 0.000D+00 XLMax= 0.000D+00
 X = 0.000D+00 1.000D+00 2.000D+00 4.000D+00 8.000D+00 1.600D+01 3.200D+01
 DE= 0.000D+00 2.842D-14 1.421D-14 4.121D-13 2.501D-12 1.187D-11 5.116D-11
     Reject polynomial IMin12=  1  3 Big=T Turn=T Min= 1.608D+00 FVal=-7.511330708536D+01 Lims=  0.00D+00  1.00D+00
     ILin= 8 X=6.400D+01 Y=-7.511330708515D+01 DE= 2.13D-10 F=  6.79D-12
 QCLLim is confused:  Bigger=T Turned=T
 NLin=  8 IMin12=  1  3 I12=  0  2 IX=  1 XLMin= 0.000D+00 XLMax= 0.000D+00
 X = 0.000D+00 1.000D+00 2.000D+00 4.000D+00 8.000D+00 1.600D+01 3.200D+01 6.400D+01
 DE= 0.000D+00 2.842D-14 1.421D-14 4.121D-13 2.501D-12 1.187D-11 5.116D-11 2.127D-10
     Reject polynomial IMin12=  1  3 Big=T Turn=T Min= 1.457D+01 FVal=-7.511330708536D+01 Lims=  0.00D+00  1.00D+00
     ILin= 9 X=1.280D+02 Y=-7.511330708449D+01 DE= 8.67D-10 F=  1.37D-11
 QCLLim is confused:  Bigger=T Turned=T
 NLin=  9 IMin12=  1  3 I12=  0  2 IX=  1 XLMin= 0.000D+00 XLMax= 0.000D+00
 X = 0.000D+00 1.000D+00 2.000D+00 4.000D+00 8.000D+00 1.600D+01 3.200D+01 6.400D+01 1.280D+02
 DE= 0.000D+00 2.842D-14 1.421D-14 4.121D-13 2.501D-12 1.187D-11 5.116D-11 2.127D-10 8.668D-10
     Reject polynomial IMin12=  1  3 Big=T Turn=T Min= 1.388D+01 FVal=-7.511330708536D+01 Lims=  0.00D+00  1.00D+00
     ILin=10 X=2.560D+02 Y=-7.511330708186D+01 DE= 3.50D-09 F=  2.75D-11
 QCLLim is confused:  Bigger=T Turned=T
 NLin= 10 IMin12=  1  3 I12=  0  2 IX=  1 XLMin= 0.000D+00 XLMax= 0.000D+00
 X = 0.000D+00 1.000D+00 2.000D+00 4.000D+00 8.000D+00 1.600D+01 3.200D+01 6.400D+01 1.280D+02 2.560D+02
 DE= 0.000D+00 2.842D-14 1.421D-14 4.121D-13 2.501D-12 1.187D-11 5.116D-11 2.127D-10 8.668D-10 3.500D-09
     Reject polynomial IMin12=  1  3 Big=T Turn=T Min= 1.198D+01 FVal=-7.511330708537D+01 Lims=  0.00D+00  1.00D+00
     ILin=11 X=5.120D+02 Y=-7.511330707130D+01 DE= 1.41D-08 F=  5.51D-11
     No minimum found in polynomial.
     ILin=12 X=1.024D+03 Y=-7.511330702899D+01 DE= 5.64D-08 F=  1.10D-10
 QCLLim is confused:  Bigger=T Turned=T
 NLin= 12 IMin12=  1  3 I12=  0  2 IX=  1 XLMin= 0.000D+00 XLMax= 0.000D+00
 X = 0.000D+00 1.000D+00 2.000D+00 4.000D+00 8.000D+00 1.600D+01 3.200D+01 6.400D+01 1.280D+02 2.560D+02 5.120D+02 1.024D+03
 DE= 0.000D+00 2.842D-14 1.421D-14 4.121D-13 2.501D-12 1.187D-11 5.116D-11 2.127D-10 8.668D-10 3.500D-09 1.406D-08 5.637D-08
     Reject polynomial IMin12=  1  3 Big=T Turn=T Min= 1.956D+00 FVal=-7.511330708536D+01 Lims=  0.00D+00  1.00D+00
     ILin=13 X=2.048D+03 Y=-7.511330685969D+01 DE= 2.26D-07 F=  2.20D-10
     No minimum found in polynomial.
     ILin=14 X=4.096D+03 Y=-7.511330618272D+01 DE= 9.03D-07 F=  4.41D-10
     No minimum found in polynomial.
     ILin=15 X=8.192D+03 Y=-7.511330347809D+01 DE= 3.61D-06 F=  8.80D-10
     No minimum found in polynomial.
     ILin=16 X=1.638D+04 Y=-7.511329268895D+01 DE= 1.44D-05 F=  1.75D-09
     No minimum found in polynomial.
 The polynomial fit failed.  Using point  2.
     An  expanding polynomial of degree 16 produced  1.0000
 Search did not lower the energy significantly.
 No lower point found -- using Newton-Raphson step.
 Iteration  47 EE= -75.1133070853589     Delta-E=        0.000000000000 Grad=1.183D-08 Max rot=    0.0000 deg.
 Rotation gradient small -- convergence achieved.
 Orbital symmetries in SymMO:
    1=1    2=1    3=4    4=3    5=1    6=1    7=1    8=3    9=4   10=1
   11=1
 SCF Done:  E(RHF) =  -75.1133070854     a.u. after   47 cycles
            Convg  =    0.1183D-07                   138 Fock formations.
              S**2 =  0.0000                  -V/T =  1.9997
 Leave Link  508 at Fri Feb 28 16:02:26 2025, MaxMem=   104857600 cpu:               0.1 elap:               0.1
 (Enter /share/apps/g16/l601.exe)
 Copying SCF densities to generalized density rwf, IOpCl= 0 IROHF=0.

 **********************************************************************

            Population analysis using the SCF Density.

 **********************************************************************

 Orbital symmetries:
       Occupied  (SG) (SG) (PI) (PI) (SG)
       Virtual   (SG) (SG) (PI) (PI) (SG) (SG)
 The electronic state is 1-SG.
 Alpha  occ. eigenvalues --  -20.43342  -0.98913  -0.30901  -0.30901  -0.00786
 Alpha virt. eigenvalues --    0.23250   1.33382   1.35408   1.35408   1.41690
 Alpha virt. eigenvalues --    1.52481
          Condensed to atoms (all electrons):
               1          2
     1  O    8.237017   0.029332
     2  H    0.029332   1.704319
 Mulliken charges:
               1
     1  O   -0.266349
     2  H   -0.733651
 Sum of Mulliken charges =  -1.00000
 Mulliken charges with hydrogens summed into heavy atoms:
               1
     1  O   -1.000000
 Electronic spatial extent (au):  <R**2>=             65.3025
 Charge=             -1.0000 electrons
 Dipole moment (field-independent basis, Debye):
    X=              0.0000    Y=              0.0000    Z=              8.7598  Tot=              8.7598
 Quadrupole moment (field-independent basis, Debye-Ang):
   XX=             -8.8860   YY=             -8.8860   ZZ=            -31.6365
   XY=              0.0000   XZ=              0.0000   YZ=              0.0000
 Traceless Quadrupole moment (field-independent basis, Debye-Ang):
   XX=              7.5835   YY=              7.5835   ZZ=            -15.1670
   XY=              0.0000   XZ=              0.0000   YZ=              0.0000
 Octapole moment (field-independent basis, Debye-Ang**2):
  XXX=              0.0000  YYY=              0.0000  ZZZ=             82.3799  XYY=              0.0000
  XXY=              0.0000  XXZ=              5.3920  XZZ=              0.0000  YZZ=              0.0000
  YYZ=              5.3920  XYZ=              0.0000
 Hexadecapole moment (field-independent basis, Debye-Ang**3):
 XXXX=             -7.7359 YYYY=             -7.7359 ZZZZ=           -298.1997 XXXY=              0.0000
 XXXZ=              0.0000 YYYX=              0.0000 YYYZ=              0.0000 ZZZX=              0.0000
 ZZZY=              0.0000 XXYY=             -2.5786 XXZZ=            -22.6223 YYZZ=            -22.6223
 XXYZ=              0.0000 YYXZ=              0.0000 ZZXY=              0.0000
 N-N= 1.411139229120D+00 E-N=-1.840841303996D+02  KE= 7.513210381802D+01
 Symmetry A1   KE= 6.551119316733D+01
 Symmetry A2   KE= 0.000000000000D+00
 Symmetry B1   KE= 4.810455322765D+00
 Symmetry B2   KE= 4.810455327928D+00
 No NMR shielding tensors so no spin-rotation constants.
 Leave Link  601 at Fri Feb 28 16:02:26 2025, MaxMem=   104857600 cpu:               0.1 elap:               0.1
 (Enter /share/apps/g16/l9999.exe)
 Unable to Open any file for archive entry.
 1\1\GINC-WEBSERVER\SP\RHF\6-31G\H1O1(1-)\WEBMODEMO\28-Feb-2025\0\\#P R
 HF/6-31G scf=qc\\HO\\-1,1\O,0,0.,0.,0.\H,0,0.,0.,3.\\Version=ES64L-G16
 RevC.01\State=1-SG\HF=-75.1133071\RMSD=1.183e-09\Dipole=0.,0.,-3.44638
 43\Quadrupole=5.6381493,5.6381493,-11.2762986,0.,0.,0.\PG=C*V [C*(H1O1
 )]\\@
 The archive entry for this job was punched.


 THE FIRST MORNING OF CREATION WROTE WHAT THE LAST DAWN OF
 RECKONING SHALL READ. -- OMAR KHAYYAM
 Job cpu time:       0 days  0 hours  0 minutes  0.8 seconds.
 Elapsed time:       0 days  0 hours  0 minutes  0.8 seconds.
 File lengths (MBytes):  RWF=      6 Int=      0 D2E=      0 Chk=      1 Scr=      1
 Normal termination of Gaussian 16 at Fri Feb 28 16:02:26 2025.


==> anc/chem_results/psi4-output.txt <==
   => Libint2 <=

    Primary   basis highest AM E, G, H:  6, 6, 3
    Auxiliary basis highest AM E, G, H:  7, 7, 4
    Onebody   basis highest AM E, G, H:  -, -, -
    Solid Harmonics ordering:            Gaussian

*** tstart() called on Alexiss-MacBook-Pro.local
*** at Thu Feb 27 18:02:54 2025

   => Loading Basis Set <=

    Name: 6-31G
    Role: ORBITAL
    Keyword: BASIS
    atoms 1 entry O          line   117 file /Users/lex/anaconda3/envs/psi4/share/psi4/basis/6-31g.gbs 
    atoms 2 entry H          line    26 file /Users/lex/anaconda3/envs/psi4/share/psi4/basis/6-31g.gbs 


         ---------------------------------------------------------
                                   SCF
               by Justin Turney, Rob Parrish, Andy Simmonett
                          and Daniel G. A. Smith
                              RHF Reference
                        1 Threads,   7629 MiB Core
         ---------------------------------------------------------

  ==> Geometry <==

    Molecular point group: c1
    Full point group: C_inf_v

    Geometry (in Angstrom), charge = -1, multiplicity = 1:

       Center              X                  Y                   Z               Mass       
    ------------   -----------------  -----------------  -----------------  -----------------
         O            0.000000000000     0.000000000000    -0.177822819064    15.994914619570
         H            0.000000000000     0.000000000000     2.822177180936     1.007825032230

  Running in c1 symmetry.

  Rotational constants: A = ************  B =      1.97563  C =      1.97563 [cm^-1]
  Rotational constants: A = ************  B =  59227.92633  C =  59227.92633 [MHz]
  Nuclear repulsion =    1.411139228453334

  Charge       = -1
  Multiplicity = 1
  Electrons    = 10
  Nalpha       = 5
  Nbeta        = 5

  ==> Algorithm <==

  SCF Algorithm Type is PK.
  DIIS enabled.
  MOM disabled.
  Fractional occupation disabled.
  Guess Type is SAD.
  Energy threshold   = 1.00e-08
  Density threshold  = 1.00e-06
  Integral threshold = 1.00e-12

  ==> Primary Basis <==

  Basis Set: 6-31G
    Blend: 6-31G
    Number of shells: 7
    Number of basis functions: 11
    Number of Cartesian functions: 11
    Spherical Harmonics?: false
    Max angular momentum: 1

  ==> Integral Setup <==

  Using in-core PK algorithm.
   Calculation information:
      Number of atoms:                   2
      Number of AO shells:               7
      Number of primitives:             18
      Number of atomic orbitals:        11
      Number of basis functions:        11

      Integral cutoff                 1.00e-12
      Number of threads:                 1

  Performing in-core PK
  Using 4422 doubles for integral storage.
  We computed 403 shell quartets total.
  Whereas there are 406 unique shell quartets.

  ==> DiskJK: Disk-Based J/K Matrices <==

    J tasked:                  Yes
    K tasked:                  Yes
    wK tasked:                  No
    Memory [MiB]:             5722
    Schwarz Cutoff:          1E-12

    OpenMP threads:              1

  Minimum eigenvalue in the overlap matrix is 2.3121890000E-01.
  Reciprocal condition number of the overlap matrix is 1.2429391644E-01.
    Using symmetric orthogonalization.

  ==> Pre-Iterations <==

  SCF Guess: Superposition of Atomic Densities via on-the-fly atomic UHF (no occupation information).

   -------------------------
    Irrep   Nso     Nmo    
   -------------------------
     A         11      11 
   -------------------------
    Total      11      11
   -------------------------

  ==> Iterations <==

                        Total Energy        Delta E     RMS |[F,P]|

   @RHF iter SAD:   -74.21694540590725   -7.42169e+01   0.00000e+00 
   @RHF iter   1:   -74.25679477875370   -3.98494e-02   8.09011e-02 DIIS/ADIIS
   @RHF iter   2:   -74.40872247123561   -1.51928e-01   1.10155e-01 ADIIS
   @RHF iter   3:   -75.02341373771753   -6.14691e-01   2.92504e-02 DIIS/ADIIS
   @RHF iter   4:   -75.07237305402198   -4.89593e-02   2.89494e-03 SOSCF, nmicro=5
   @RHF iter   5:   -75.07300227779446   -6.29224e-04   7.68592e-06 SOSCF, nmicro=5
   @RHF iter   6:   -75.07300228193779   -4.14333e-09   7.84662e-09 SOSCF, nmicro=conv
  Energy and wave function converged.

    SO Integrals not on disk. Computing...done.
	Presorting SO-basis two-electron integrals.
	Sorting File: SO Ints (nn|nn) nbuckets = 1
	Constructing frozen core operators
	Starting first half-transformation.
	Sorting half-transformed integrals.
	First half integral transformation complete.
	Starting second half-transformation.
	Two-electron integral transformation complete.
	Starting first half-transformation.
	Sorting half-transformed integrals.
	First half integral transformation complete.
	Starting second half-transformation.
	Two-electron integral transformation complete.
    Lowest singlet (RHF->RHF) stability eigenvalues:
       A -0.195463        A -0.160857        A -0.086232        A 1.328069  
       A 1.863884      

    Lowest triplet (RHF->UHF) stability eigenvalues:
       A -0.348148        A -0.323513        A -0.098661        A 0.689294  
       A 1.376238      


  ==> Post-Iterations <==

    Orbital Energies [Eh]
    ---------------------

    Doubly Occupied:                                                      

       1A    -20.529290     2A     -1.075346     3A     -0.399706  
       4A     -0.395635     5A      0.059469  

    Virtual:                                                              

       6A      0.179838     7A      1.272848     8A      1.278454  
       9A      1.329613    10A      1.356859    11A      1.548471  

    Final Occupation by Irrep:
              A 
    DOCC [     5 ]
    NA   [     5 ]
    NB   [     5 ]

  @RHF Final Energy:   -75.07300228193779

   => Energetics <=

    Nuclear Repulsion Energy =              1.4111392284533335
    One-Electron Energy =                -108.2872662733545468
    Two-Electron Energy =                  31.8031247629634208
    Total Energy =                        -75.0730022819377893

Computation Completed


Properties will be evaluated at   0.000000,   0.000000,   0.000000 [a0]

Properties computed using the SCF density matrix


 Multipole Moments:

 ------------------------------------------------------------------------------------
     Multipole            Electronic (a.u.)      Nuclear  (a.u.)        Total (a.u.)
 ------------------------------------------------------------------------------------

 L = 1.  Multiply by 2.5417464519 to convert [e a0] to [Debye]
 Dipole X            :          0.0000000            0.0000000            0.0000000
 Dipole Y            :          0.0000000            0.0000000            0.0000000
 Dipole Z            :         -7.9457171            2.6448505           -5.3008666
 Magnitude           :                                                    5.3008666

 ------------------------------------------------------------------------------------

*** tstop() called on Alexiss-MacBook-Pro.local at Thu Feb 27 18:02:54 2025
Module time:
	user time   =       0.06 seconds =       0.00 minutes
	system time =       0.02 seconds =       0.00 minutes
	total time  =          0 seconds =       0.00 minutes
Total time:
	user time   =       0.23 seconds =       0.00 minutes
	system time =       0.07 seconds =       0.00 minutes
	total time  =         26 seconds =       0.43 minutes
    Molecular point group: c1
    Full point group: C_inf_v

    Geometry (in Angstrom), charge = -1, multiplicity = 1:

       Center              X                  Y                   Z               Mass       
    ------------   -----------------  -----------------  -----------------  -----------------
         O            0.000000000000     0.000000000000    -0.177822819064    15.994914619570
         H            0.000000000000     0.000000000000     2.822177180936     1.007825032230

==> anc/chem_results/pyscf_output_standard.txt <==
init minao


******** <class 'pyscf.scf.hf.RHF'> ********
method = RHF
initial guess = minao
damping factor = 0
level_shift factor = 0
DIIS = <class 'pyscf.scf.diis.CDIIS'>
diis_start_cycle = 1
diis_space = 8
diis_damp = 0
SCF conv_tol = 1e-09
SCF conv_tol_grad = None
SCF max_cycles = 50
direct_scf = True
direct_scf_tol = 1e-13
chkfile to save SCF result = /var/folders/cr/lt00fp0j353b4t_4p9h1rww00000gn/T/tmp1upuqe0q
max_memory 4000 MB (current use 0 MB)
Set gradient conv threshold to 3.16228e-05
Initial guess from minao.
init E= -74.5704279355542
  HOMO = -0.388980986134328  LUMO = -0.17574079638052
cycle= 1 E= -74.3062767997262  delta_E= 0.264  |g|= 1.18  |ddm|= 0.982

WARN: HOMO 0.506981542616839 == LUMO 0.506981542616839

cycle= 2 E= -74.4495198393157  delta_E= -0.143  |g|= 1.66  |ddm|= 2.15
  HOMO = 0.0452936304467592  LUMO = 0.231549690196385
cycle= 3 E= -74.9497717733394  delta_E= -0.5  |g|= 0.734  |ddm|= 0.787
  HOMO = 0.0355355398715176  LUMO = 0.198629284383271
cycle= 4 E= -75.063265753253  delta_E= -0.113  |g|= 0.204  |ddm|= 0.456
  HOMO = 0.0588331480224466  LUMO = 0.177842734293013
cycle= 5 E= -75.0730005229882  delta_E= -0.00973  |g|= 0.00234  |ddm|= 0.181
  HOMO = 0.0594953133899721  LUMO = 0.179969176138917
cycle= 6 E= -75.0730022643709  delta_E= -1.74e-06  |g|= 0.000229  |ddm|= 0.00296
  HOMO = 0.0594745073862196  LUMO = 0.179812742569204
cycle= 7 E= -75.0730022813473  delta_E= -1.7e-08  |g|= 4.41e-05  |ddm|= 0.000292
  HOMO = 0.0594689452081234  LUMO = 0.179837622016322
cycle= 8 E= -75.0730022819137  delta_E= -5.66e-10  |g|= 5.22e-06  |ddm|= 4.92e-05
  HOMO = 0.0594688173515055  LUMO = 0.179836895134507
Extra cycle  E= -75.0730022819224  delta_E= -8.63e-12  |g|= 1.7e-06  |ddm|= 5.1e-06
converged SCF energy = -75.0730022819224
rhf_internal: lowest eigs of H = [-2.41635237e-01  5.20539156e-09  3.26404026e-03]

==> anc/chem_results/pyscf_soscf_part1.txt <==
******** <class 'pyscf.soscf.newton_ah.SecondOrderRHF'> ********
method = SecondOrderRHF
initial guess = minao
damping factor = 0
level_shift factor = 0
DIIS = <class 'pyscf.scf.diis.CDIIS'>
diis_start_cycle = 1
diis_space = 8
diis_damp = 0
SCF conv_tol = 1e-09
SCF conv_tol_grad = None
SCF max_cycles = 10000
direct_scf = True
direct_scf_tol = 1e-13
chkfile to save SCF result = /var/folders/cr/lt00fp0j353b4t_4p9h1rww00000gn/T/tmp1var24gh
max_memory 4000 MB (current use 0 MB)
******** <class 'pyscf.scf.hf.RHF'> Newton solver flags ********
SCF tol = 1e-09
conv_tol_grad = None
max. SCF cycles = 10000
direct_scf = True
direct_scf_tol = 1e-13
chkfile to save SCF result = /var/folders/cr/lt00fp0j353b4t_4p9h1rww00000gn/T/tmp1var24gh
max_cycle_inner = 12
max_stepsize = 0.05
ah_start_tol = 1e+09
ah_level_shift = 0
ah_conv_tol = 1e-12
ah_lindep = 1e-14
ah_start_cycle = 1
ah_max_cycle = 40
ah_grad_trust_region = 2.5
kf_interval = 4
kf_trust_region = 5
canonicalization = True
max_memory 4000 MB (current use 0 MB)
Set conv_tol_grad to 3.16228e-05
Initial guess from minao.
  HOMO = -0.388980986134328  LUMO = -0.17574079638052
Initial guess E= -74.3062767997262  |g|= 1.17957
macro= 0  E= -74.5360303280611  delta_E= -0.229754  |g|= 0.0808692  3 KF 10 JK
macro= 1  E= -74.5440265924929  delta_E= -0.00799626  |g|= 0.0209543  3 KF 9 JK
macro= 2  E= -74.5441152696295  delta_E= -8.86771e-05  |g|= 2.69352e-05  3 KF 10 JK
macro= 3  E= -74.5441152696296  delta_E= -9.9476e-14  |g|= 3.48451e-06  1 KF 2 JK
Canonicalize SCF orbitals
macro X = 4  E=-74.5441152696296  |g|= 3.48451e-06  total 11 KF 36 JK

WARN: HOMO 0.27528338085104936 > LUMO -0.1360574347735709 was found in the canonicalized orbitals.

converged SCF energy = -74.5441152696296

==> anc/chem_results/pyscf_soscf_part2.txt <==
******** <class 'pyscf.soscf.newton_ah.SecondOrderRHF'> ********
method = SecondOrderRHF
initial guess = minao
damping factor = 0
level_shift factor = 0
DIIS = <class 'pyscf.scf.diis.CDIIS'>
diis_start_cycle = 1
diis_space = 8
diis_damp = 0
SCF conv_tol = 1e-09
SCF conv_tol_grad = None
SCF max_cycles = 10000
direct_scf = True
direct_scf_tol = 1e-13
chkfile to save SCF result = /var/folders/cr/lt00fp0j353b4t_4p9h1rww00000gn/T/tmp1var24gh
max_memory 4000 MB (current use 0 MB)
******** <class 'pyscf.scf.hf.RHF'> Newton solver flags ********
SCF tol = 1e-09
conv_tol_grad = None
max. SCF cycles = 10000
direct_scf = True
direct_scf_tol = 1e-13
chkfile to save SCF result = /var/folders/cr/lt00fp0j353b4t_4p9h1rww00000gn/T/tmp1var24gh
max_cycle_inner = 12
max_stepsize = 0.05
ah_start_tol = 1e+09
ah_level_shift = 0
ah_conv_tol = 1e-12
ah_lindep = 1e-14
ah_start_cycle = 1
ah_max_cycle = 40
ah_grad_trust_region = 2.5
kf_interval = 4
kf_trust_region = 5
canonicalization = True
max_memory 4000 MB (current use 0 MB)
Set conv_tol_grad to 3.16228e-05
  HOMO = -0.0949507774126458  LUMO = 0.118016538591019
Initial guess E= -74.7450886269929  |g|= 1.18408
macro= 0  E= -75.0730018409124  delta_E= -0.327913  |g|= 0.00705485  4 KF 13 JK
macro= 1  E= -75.0730022817582  delta_E= -4.40846e-07  |g|= 4.51279e-05  2 KF 8 JK
macro= 2  E= -75.0730022817581  delta_E= 4.26326e-14  |g|= 4.6328e-06  1 KF 2 JK
Canonicalize SCF orbitals
macro X = 3  E=-75.0730022817581  |g|= 4.6328e-06  total 8 KF 27 JK
converged SCF energy = -75.0730022817581
rhf_internal: lowest eigs of H = [-2.41636072e-01  1.16548648e-08  3.26407480e-03]
<class 'pyscf.soscf.newton_ah.SecondOrderRHF'> wavefunction has an internal instability
internally stable method 2: False, -75.07300228175814

==> anc/chem_results/pyscf_soscf_part3.txt <==
******** <class 'pyscf.soscf.newton_ah.SecondOrderRHF'> ********
method = SecondOrderRHF
initial guess = minao
damping factor = 0
level_shift factor = 0
DIIS = <class 'pyscf.scf.diis.CDIIS'>
diis_start_cycle = 1
diis_space = 8
diis_damp = 0
SCF conv_tol = 1e-09
SCF conv_tol_grad = None
SCF max_cycles = 10000
direct_scf = True
direct_scf_tol = 1e-13
chkfile to save SCF result = /var/folders/cr/lt00fp0j353b4t_4p9h1rww00000gn/T/tmp1var24gh
max_memory 4000 MB (current use 0 MB)
******** <class 'pyscf.scf.hf.RHF'> Newton solver flags ********
SCF tol = 1e-09
conv_tol_grad = None
max. SCF cycles = 10000
direct_scf = True
direct_scf_tol = 1e-13
chkfile to save SCF result = /var/folders/cr/lt00fp0j353b4t_4p9h1rww00000gn/T/tmp1var24gh
max_cycle_inner = 12
max_stepsize = 0.05
ah_start_tol = 1e+09
ah_level_shift = 0
ah_conv_tol = 1e-12
ah_lindep = 1e-14
ah_start_cycle = 1
ah_max_cycle = 40
ah_grad_trust_region = 2.5
kf_interval = 4
kf_trust_region = 5
canonicalization = True
max_memory 4000 MB (current use 0 MB)
Set conv_tol_grad to 3.16228e-05
  HOMO = 0.16457160841817  LUMO = 0.39800757412684
Initial guess E= -74.8177215896398  |g|= 0.817848
macro= 0  E= -75.0873311601608  delta_E= -0.26961  |g|= 0.226117  3 KF 15 JK
macro= 1  E= -75.1071081725905  delta_E= -0.019777  |g|= 0.0542715  3 KF 20 JK
macro= 2  E= -75.113279363543  delta_E= -0.00617119  |g|= 0.0107964  3 KF 10 JK
macro= 3  E= -75.1133070551273  delta_E= -2.76916e-05  |g|= 0.000388105  2 KF 10 JK
macro= 4  E= -75.1133070551273  delta_E= -5.68434e-14  |g|= 1.07701e-05  1 KF 2 JK
Canonicalize SCF orbitals
macro X = 5  E=-75.1133070551273  |g|= 1.07701e-05  total 13 KF 63 JK
converged SCF energy = -75.1133070551273
rhf_internal: lowest eigs of H = [0.05608975 0.05608992 0.8019842 ]
<class 'pyscf.soscf.newton_ah.SecondOrderRHF'> wavefunction is stable in the internal stability analysis
internally stable method 2: True, -75.11330705512732
